An isotropic full-sky sample of optically selected blazars

$\it{Context.}$ Various high-energy phenomena in the Universe are associated with blazars, powerful active galaxies with jets pointing to the observer. Novel results relating blazars to high-energy neutrinos, cosmic rays, and even possible manifestations of new particle physics, are often based on statistical analyses of blazar samples, and uniform sky coverage is important for many of these studies. $\it{Aims.}$ Here, we construct a uniform full-sky catalog of blazars selected by their optical emission. $\it{Methods.}$ We define criteria of isotropy, making a special effort to cover the Galactic plane region, and compile an isotropic sample of blazars with GAIA optical magnitudes $G<18^{\rm m}$, corrected for the Galactic absorption. The sources are taken from full-sky samples selected by parsec-scale radio emission or by high-energy gamma-ray flux, both being known to efficiently select blazar-like objects. $\it{Results.}$ We present a catalog of 651 optically bright blazars, uniformly distributed in the sky, together with their radio, optical, X-ray and gamma-ray fluxes, and an isotropic sample of 336 confirmed BL Lac type objects. $\it{Conclusions.}$ This catalog may be used in future statistical studies of energetic neutrinos, cosmic rays and gamma rays.

==> anc/CDS_tables/ReadMe <==
                                                      (Kudenko+, 2024)
================================================================================
An isotropic full-sky sample of optically selected blazars
    Maria Kudenko, Sergey Troitsky
    aa49163-24
================================================================================
Keywords: catalogs - galaxies: active - BL Lacertae objects: general -
          quasars: general - astroparticle physics

Abstract:
  Various high-energy phenomena in the Universe are associated with blazars,
  powerful active galaxies with jets pointing to the observer. Novel results
  relating blazars to high-energy neutrinos, cosmic rays, and even possible
  manifestations of new particle physics, are often based on statistical
  analyses of blazar samples, and uniform sky coverage is important for many of
  these studies. Here, we construct a uniform full-sky catalog of blazars
  selected by their optical emission. We define criteria of isotropy, making a
  special effort to cover the Galactic plane region, and compile an isotropic
  sample of blazars with GAIA optical magnitudes $G<18^{ m m}$, corrected for
  the Galactic absorption. The sources are taken from full-sky samples selected
  by parsec-scale radio emission or by high-energy gamma-ray flux, both being
  known to efficiently select blazar-like objects. We present a catalog of 651
  optically bright blazars, uniformly distributed in the sky, together with
  their radio, optical, X-ray and gamma-ray fluxes, and an isotropic sample of
  336 confirmed BL Lac type objects. This catalog may be used in future
  statistical studies of energetic neutrinos, cosmic rays and gamma rays.

Description:
  Two samples of blazars with extinction-corrected optical magnitudes G_corr <
  18m, satisfying criteria of large-scale full-sky isotropy. These samples were
  selected from VLBI and gamma-ray catalogs and supplemented by X-ray
  associations. The first catalog gives positions, radio, optical, X-ray and
  gamma-ray fluxes and object types for 651 blazars uniformly distributed in the
  sky. The second catalog gives the same information about 336 manually selected
  confirmed BL Lac type objects uniformly distributed in the sky.

File Summary:
--------------------------------------------------------------------------------
 FileName    Lrecl   Records    Explanations
--------------------------------------------------------------------------------
ReadMe          80        .  this file
table1.txt     131      651  Isotropic set of 651 blazer-like objects
table2.txt     108      336  Set of 336 BL Lacs


--------------------------------------------------------------------------------
Byte-by-byte Description of file: table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label      Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---        J2000name  J2000 name
  12- 28 A17    ---        FERMIname  Name from 4FGL Fermi catalog
  30- 52 A23    ---        X-RAYname  Name from X-ray catalog
  54- 62 F9.5   deg        RAdeg      Right Ascension 2000 in decimal degrees
  64- 72 F9.5   deg        DEdeg      Declination 2000 in decimal degrees
  74- 80 F7.3   Jy         RadioFlux  Radio flux in x-band (8GHz) from Radio Fundamental Catalogue
  82- 91 E10.5  1/cm2/s1   GammaFlux  Gamma flux from 4FGL Fermi catalog
  93-103 E11.6  mW/m2      XrayFlux   X-ray flux from corresponding X-ray catalog
 105-109 F5.2   mag        Gmag       Corrected visual magnitude in GAIA G-band filter
 111-126 A16    ---        Type       Type of object
--------------------------------------------------------------------------------

Byte-by-byte Description of file: table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label      Explanations
--------------------------------------------------------------------------------
   1- 10 A10    ---        J2000name  J2000 name
  12- 23 A12    ---        FERMIname  Name from 4FGL Fermi catalog
  25- 47 A23    ---        X-RAYname  Name from X-ray catalog
  49- 57 F9.5   deg        RAdeg      Right Ascension 2000 in decimal degrees
  59- 67 F9.5   deg        DEdeg      Declination 2000 in decimal degrees
  69- 74 F6.3   Jy         RadioFlux  Radio flux in x-band (8GHz) from Radio Fundamental Catalogue
  76- 85 E10.5  1/cm2/s1   GammaFlux  Gamma flux from 4FGL Fermi catalog
  87- 97 E11.6  mW/m2      XrayFlux   X-ray flux from corresponding X-ray catalog
  99-103 F5.2   mag        Gmag       Corrected visual magnitude in GAIA G-band filter

--------------------------------------------------------------------------------

Acknowledgements: Maria Kudenko <kudenko.ma19@physics.msu.ru>, Sergey Troitsky

References: Kudenko & Troitsky
================================================================================
(End)                            Maria Kudenko [INR, Russia]     29-Mar-2024

==> anc/CDS_tables/table1.txt <==
J2250+3824 4FGL_J2250.0+3825 XMMSL2_J225006.0+382436 342.52395  38.41033   0.058 5.9526e-10 6.90322e-12 16.82 BLLac                
J2229-0832 -1                XMMSL2_J222939.8-083302 337.41702  -8.54845   2.455 -1.0000e+00 1.30298e-12 17.70 QSO                  
J2147-7536 -1                XMMSL2_J214712.4-753615 326.80304 -75.60367   1.062 -1.0000e+00 1.02245e-12 17.36 QSO                  
J2030+1936 4FGL_J2030.9+1935 XMMSL2_J203057.2+193614 307.73806  19.60359   0.041 8.4981e-10 7.70354e-13 17.66 BLLac                
J2001+4352 4FGL_J2001.2+4353 XMMSL2_J200112.7+435248 300.30364  43.88134   0.076 3.4249e-09 1.51015e-12 17.39 BLLac                
J1957-3845 -1                XMMSL2_J195800.1-384505 299.49925 -38.75177   1.424 -1.0000e+00 1.94191e-12 17.52 QSO                  
J1848+3244 4FGL_J1848.5+3243 XMMSL2_J184834.2+324356 282.14317  32.73337   0.292 1.5276e-09 1.02451e-12 17.61 QSO                  
J1649+5235 4FGL_J1649.4+5235 XMMSL2_J164924.9+523515 252.35413  52.58750   0.075 9.9193e-10 1.03928e-11 16.50 BLLac                
J1418-0233 4FGL_J1418.4-0233 XMMSL2_J141826.2-023329 214.60970  -2.55948   0.049 2.9774e-09 5.34378e-12 16.31 BLLac                
J1008+0621 4FGL_J1008.0+0620 XMMSL2_J100800.9+062117 152.00340   6.35589   0.354 9.7651e-10 8.06164e-13 17.98 BLLac                
J0850-1213 -1                XMMSL2_J085009.4-121338 132.54015 -12.22649   0.602 -1.0000e+00 6.70423e-13 17.83 QSO                  
J0844+5312 4FGL_J0844.2+5312 XMMSL2_J084412.0+531250 131.04875  53.21405   0.038 8.7313e-10 6.04290e-13 17.36 BLLac                
J0725-0054 -1                XMMSL2_J072550.5-005457 111.46100  -0.91571   0.962 -1.0000e+00 2.18265e-12 17.60 BLLac                
J0639+7324 -1                XMMSL2_J063921.2+732458  99.84151  73.41612   0.864 -1.0000e+00 1.14924e-12 17.99 QSO                  
J0525-2338 -1                XMMSL2_J052506.7-233804  81.27711 -23.63634   1.026 -1.0000e+00 1.36101e-12 17.72 BLLac                
J0333+7850 4FGL_J0333.7+7851 XMMSL2_J033345.6+785029  53.43571  78.84126   0.024 8.1955e-10 5.54376e-13 17.91 BLLac                
J0211+1051 -1                XMMSL2_J021113.0+105138  32.80491  10.85967   0.484 -1.0000e+00 5.36103e-12 15.16 BLLac                
J0112+3208 4FGL_J0112.8+3208 XMMSL2_J011250.3+320810  18.20972  32.13818   0.359 2.4127e-09 6.85497e-13 17.68 QSO                  
J0102+5824 -1                XMMSL2_J010245.9+582412  15.69068  58.40309   2.113 -1.0000e+00 1.07331e-12 16.71 QSO                  
J0905+1358 4FGL_J0905.6+1358 XMMSL2_J090535.0+135803 136.39579  13.96842   0.042 9.9322e-10 2.93013e-12 16.14 BLLac                
-1         4FGL_J0146.0-6746 XMMSL2_J014554.7-674654  26.47867 -67.78012  -1.000 4.4038e-10 5.57100e-13 17.19 BLLac                
J1038-5311 4FGL_J1038.8-5312 SACSSP_J103840.7-531144 159.66940 -53.19535  -1.000 7.5968e-10 3.69600e-13 17.72 QSO                  
J2139-4235 4FGL_J2139.4-4235 4XMM_J213924.1-423521   324.85072 -42.58902   0.073 5.5755e-09 9.93684e-13 15.79 BLLac                
J2003-3251 -1                4XMM_J200324.1-325144   300.85048 -32.86254   0.574 -1.0000e+00 2.88281e-13 17.92 QSO                  
J1504+1029 -1                4XMM_J150424.9+102939   226.10408  10.49422   1.206 -1.0000e+00 2.61039e-13 17.59 QSO                  
J1407+2827 -1                4XMM_J140700.3+282714   211.75164  28.45408   1.572 -1.0000e+00 6.94114e-14 16.31 BLLac                
J1148+5254 -1                4XMM_J114856.5+525425   177.23570  52.90703   0.516 -1.0000e+00 3.41749e-13 16.41 QSO                  
J0954+1743 -1                4XMM_J095456.8+174331   148.73677  17.72534   0.573 -1.0000e+00 3.00992e-13 17.29 QSO                  
J0837+2454 -1                4XMM_J083740.2+245423   129.41769  24.90642   0.484 -1.0000e+00 2.92250e-13 17.94 QSO                  
J0811-7530 4FGL_J0811.0-7529 4XMM_J081103.2-753028   122.76336 -75.50773   0.074 2.5442e-09 3.57921e-13 17.55 BLLac                
J2358+1955 -1                2RXS_J235847.1+195504   359.69202  19.92231   0.469 -1.0000e+00 7.28100e-13 17.78 QSO                  
J2356-6820 -1                2RXS_J235600.5-682007   359.00284 -68.33430   1.022 -1.0000e+00 4.39300e-11 17.19 QSO                  
J2348-1631 -1                2RXS_J234802.3-163108   357.01087 -16.52001   1.738 -1.0000e+00 3.18800e-12 17.82 QSO                  
J2347+5142 4FGL_J2347.0+5141 2RXS_J234704.9+514217   356.77015  51.70497   0.121 2.8252e-09 4.96700e-11 15.67 BLLac                
J2346+0705 4FGL_J2346.7+0705 2RXS_J234639.8+070503   356.66639   7.08524   0.149 8.8227e-10 6.50600e-13 17.00 BLLac                
J2340+8015 4FGL_J2340.8+8015 2RXS_J234051.3+801513   355.22595  80.25445   0.029 1.9366e-09 5.21800e-11 17.22 BLLac                
J2334+0736 -1                2RXS_J233413.6+073632   353.55345   7.60765   0.788 -1.0000e+00 1.58800e-11 17.50 QSO                  
J2333-2343 -1                2RXS_J233355.5-234338   353.48016 -23.72796   0.649 -1.0000e+00 8.54300e-12 16.82 BLLac                
J2329-4730 -1                2RXS_J232916.7-473017   352.32377 -47.50531   1.654 -1.0000e+00 2.65700e-12 16.92 QSO                  
J2325-4800 4FGL_J2325.4-4800 2RXS_J232527.4-480024   351.36197 -48.00480   0.116 1.4957e-09 7.00200e-13 17.02 BLLac                
J2324-4040 4FGL_J2324.7-4041 2RXS_J232444.9-404053   351.18613 -40.68040   0.048 9.9814e-10 1.52800e-11 15.82 BLLac                
J2323+4210 4FGL_J2323.8+4210 2RXS_J232352.2+421058   350.96698  42.18293   0.013 1.9365e-09 2.87600e-11 15.99 BLLac                
J2257+0743 -1                2RXS_J225715.1+074241   344.32210   7.72008   0.438 -1.0000e+00 5.15600e-13 17.69 BLLac                
J2255+2410 4FGL_J2255.2+2411 2RXS_J225516.3+241001   343.81406  24.16982   0.072 1.0976e-09 5.53300e-13 16.98 BLLac                
J2253+1608 -1                2RXS_J225358.2+160854   343.49062  16.14821  16.264 -1.0000e+00 8.99070e-12 15.57 QSO                  
J2251+4030 4FGL_J2252.0+4031 2RXS_J225005.8+382438   342.99905  40.51616   0.059 1.0115e-09 2.11200e-11 16.79 BLLac                
J2247+4413 4FGL_J2247.8+4413 2RXS_J224753.3+441320   341.97169  44.22094   0.057 4.7747e-10 1.79240e-12 17.39 BLLac                
J2246-1206 -1                2RXS_J224618.2-120659   341.57597 -12.11424   1.970 -1.0000e+00 1.61000e-12 16.91 QSO                  
J2243+2021 4FGL_J2243.9+2021 2RXS_J224356.2+202053   340.97810  20.35105   0.058 4.3969e-09 9.32400e-10 16.25 BLLac                
J2243-2544 4FGL_J2243.4-2544 2RXS_J224326.5-254439   340.86004 -25.74186   0.353 1.8186e-09 4.21200e-12 17.51 BLLac                
J2236-1433 4FGL_J2236.5-1433 2RXS_J223634.4-143320   339.14203 -14.55616   0.287 5.7415e-09 1.33000e-13 17.71 BLLac                
J2235-4835 -1                2RXS_J223512.8-483548   338.80515 -48.59967   0.814 -1.0000e+00 2.83000e-11 17.41 QSO                  
J2234-2656 4FGL_J2234.1-2656 2RXS_J223409.1-265639   338.53500 -26.94572   0.077 1.1464e-09 3.49200e-13 17.21 BLLac                
J2232+1143 -1                2RXS_J223237.0+114343   338.15170  11.73081   3.329 -1.0000e+00 1.43200e-12 16.07 QSO                  
J2225+2118 -1                2RXS_J222538.1+211805   336.40853  21.30178   1.243 -1.0000e+00 2.33400e-12 17.33 QSO                  
J2221-5225 4FGL_J2221.5-5225 2RXS_J222129.5-522529   335.37213 -52.42440   0.029 8.7960e-10 4.89400e-12 16.70 BLLac                
J2218-0335 -1                2RXS_J221853.2-033535   334.71682  -3.59358   1.726 -1.0000e+00 5.08300e-07 16.39 QSO                  
J2211-1328 4FGL_J2211.2-1325 2RXS_J221124.1-132800   332.85041 -13.46937   0.345 4.5003e-10 3.85300e-12 16.40 BLLac                
J2207-5346 -1                2RXS_J220743.3-534630   331.93222 -53.77606   0.891 -1.0000e+00 5.19100e-07 17.90 QSO                  
J2204+0440 4FGL_J2204.3+0438 2RXS_J220417.7+043958   331.07355   4.66723   0.180 4.0785e-10 1.48200e-12 16.17 BLLac                
J2203+3145 -1                2RXS_J220315.7+314533   330.81240  31.76063   2.220 -1.0000e+00 3.24900e-11 15.12 BLLac                
J2202+4216 -1                2RXS_J220244.4+421626   330.68038  42.27777   2.668 -1.0000e+00 7.63800e-10 13.89 BLLac                
J2158-3013 4FGL_J2158.8-3013 2RXS_J215852.3-301335   329.71694 -30.22559   0.238 1.9094e-08 5.55200e-10 13.80 BLLac                
J2158-1501 -1                2RXS_J215804.5-150129   329.52617 -15.01926   3.216 -1.0000e+00 2.65800e-06 17.69 QSO                  
J2151-3027 -1                2RXS_J215155.4-302755   327.98135 -30.46492   0.746 -1.0000e+00 9.02100e-12 17.60 QSO                  
J2148+0657 -1                2RXS_J214805.4+065737   327.02274   6.96072   6.999 -1.0000e+00 4.95900e-12 15.95 QSO                  
J2136+0041 -1                2RXS_J213637.9+004203   324.16078   0.69839   8.163 -1.0000e+00 1.62400e-12 16.66 QSO                  
J2131-1207 -1                2RXS_J213135.7-120719   322.89692 -12.11800   2.357 -1.0000e+00 7.70100e-12 15.18 BLLac                
J2131-0915 4FGL_J2131.5-0916 2RXS_J213135.5-091525   322.89760  -9.25658   0.024 6.8563e-10 6.68090e-12 17.47 BLLac                
J2131-2746 4FGL_J2131.0-2746 2RXS_J213103.5-274701   322.76350 -27.78278   0.018 8.0203e-10 3.19500e-12 17.89 BLLac                
J2129-1538 -1                2RXS_J212912.8-153841   322.30073 -15.64473   1.477 -1.0000e+00 4.21800e-12 17.28 QSO                  
J2127+3613 4FGL_J2127.7+3612 2RXS_J212741.4+361310   321.92929  36.21826   0.073 1.0566e-09 3.64500e-07 17.14 BLLac                
J2116+3339 4FGL_J2116.2+3339 2RXS_J211615.2+333856   319.06049  33.65567   0.060 3.1425e-09 5.55000e-13 15.94 Blazar_Candidate     
J2109+3532 -1                2RXS_J210932.2+353250   317.38283  35.54933   0.886 -1.0000e+00 2.04000e-10 16.94 QSO                  
J2105-4848 -1                2RXS_J210500.5-484843   316.25483 -48.81292   0.627 -1.0000e+00 6.17300e-13 17.58 Opt                  
J2101+0341 -1                2RXS_J210139.1+034147   315.41181   3.69203   0.759 -1.0000e+00 1.36100e-06 17.50 QSO                  
J2056-4714 -1                2RXS_J205615.7-471447   314.06817 -47.24656   0.862 -1.0000e+00 2.31600e-07 17.87 QSO                  
J2053+2923 4FGL_J2053.8+2922 2RXS_J205351.1+292314   313.46124  29.38746   0.025 1.1479e-09 5.09720e-12 16.80 BLLac                
J2031+5455 -1                2RXS_J203148.5+545453   307.94983  54.91754   0.517 -1.0000e+00 1.06800e-12 16.88 QSO                  
J2022-4513 4FGL_J2022.3-4513 2RXS_J202229.0-451335   305.61005 -45.22488   0.124 9.2933e-10 4.16300e-09 17.15 BLLac                
J2012+4628 -1                2RXS_J201206.2+462856   303.02349  46.48216   0.603 -1.0000e+00 8.96700e-12 16.66 BLLac                
J2011-1546 -1                2RXS_J201115.3-154627   302.81546 -15.77785   1.860 -1.0000e+00 1.50000e-06 16.89 QSO                  
J2009-4849 -1                2RXS_J200925.6-484953   302.35579 -48.83159   0.594 -1.0000e+00 1.84200e-10 14.74 BLLac                
J2005+4533 -1                2RXS_J200531.3+453338   301.37794  45.56116   0.592 -1.0000e+00 4.42200e-13 17.42 Opt                  
J2005+7752 -1                2RXS_J200529.2+775240   301.37916  77.87868   0.851 -1.0000e+00 1.43100e-06 16.16 BLLac                
J1959+6508 4FGL_J2000.0+6508 2RXS_J200000.0+650854   299.99938  65.14851   0.220 9.1036e-09 4.85600e-10 14.79 BLLac                
J1959-4725 4FGL_J1959.7-4725 2RXS_J195945.8-472530   299.94027 -47.42204   0.026 1.1949e-09 4.31500e-13 16.93 BLLac                
J1955+5131 -1                2RXS_J195542.8+513140   298.92808  51.53015   0.892 -1.0000e+00 7.40400e-13 17.92 QSO                  
J1955-5640 4FGL_J1954.9-5640 2RXS_J195502.7-564038   298.76192 -56.67467   0.010 3.8256e-10 8.27500e-10 17.43 BLLac                
J1939-1002 -1                2RXS_J193957.0-100255   294.98857 -10.04487   0.430 -1.0000e+00 2.36300e-07 17.24 BLLac                
J1937-3958 -1                2RXS_J193715.2-395805   294.31757 -39.96710   0.922 -1.0000e+00 8.67000e-13 17.99 QSO                  
J1933+0726 4FGL_J1933.3+0726 2RXS_J193320.1+072615   293.33459   7.43941   0.052 1.1156e-09 1.84200e-12 16.61 BLLac                
J1927+7358 -1                2RXS_J192747.6+735756   291.95206  73.96710   3.586 -1.0000e+00 3.70160e-12 15.97 BLLac                
J1927+6117 -1                2RXS_J192731.1+611719   291.87684  61.29247   0.860 -1.0000e+00 3.18000e-13 17.52 BLLac                
J1926+6154 4FGL_J1926.8+6154 2RXS_J192649.6+615444   291.70788  61.91176   0.034 1.4454e-09 1.83950e-12 16.99 BLLac                
J1924-2914 -1                2RXS_J192450.8-291438   291.21273 -29.24170   8.177 -1.0000e+00 2.06500e-11 17.73 BLLac                
J1923-2104 -1                2RXS_J192332.3-210437   290.88412 -21.07593   1.131 -1.0000e+00 1.80800e-11 17.76 QSO                  
J1917-1921 4FGL_J1917.7-1921 2RXS_J191744.7-192127   289.43675 -19.35878   0.264 3.3402e-09 3.19200e-10 15.61 BLLac                
J1903+5540 4FGL_J1903.2+5540 2RXS_J190313.0+554036   285.79836  55.67735   0.099 4.2533e-09 1.61200e-12 16.33 BLLac                
J1850+2825 -1                2RXS_J185026.5+282503   282.61496  28.42032   1.279 -1.0000e+00 2.34000e-06 17.24 QSO                  
J1841+2909 4FGL_J1841.3+2909 2RXS_J184121.6+290932   280.34050  29.16140   0.017 4.2119e-10 9.23500e-12 17.61 BLLac                
J1838+4802 4FGL_J1838.8+4802 2RXS_J183849.4+480234   279.70481  48.04285   0.030 2.4772e-09 2.14200e-12 15.35 BLLac                
J1832+2833 -1                2RXS_J183249.5+283344   278.20911  28.55999   0.539 -1.0000e+00 3.18700e-12 17.25 QSO                  
J1829+5402 4FGL_J1829.3+5402 2RXS_J182925.7+540255   277.35118  54.04993   0.017 4.8197e-10 1.07920e-12 17.98 BLLac                
J1824+5651 -1                2RXS_J182407.0+565057   276.02945  56.85041   0.998 -1.0000e+00 3.18300e-12 17.69 BLLac                
J1824+1044 -1                2RXS_J182402.6+104413   276.01190  10.73994   0.659 -1.0000e+00 7.88800e-06 16.74 QSO                  
J1823-3454 4FGL_J1823.6-3453 2RXS_J182339.1-345412   275.91080 -34.90334   0.070 1.8822e-09 8.99000e-11 15.41 BLLac                
J1813+3144 4FGL_J1813.5+3144 2RXS_J181334.2+314413   273.39668  31.73823   0.060 2.1589e-09 7.67000e-08 16.34 BLLac                
J1809-4552 -1                2RXS_J180958.1-455224   272.49113 -45.87806   0.710 -1.0000e+00 3.24500e-12 16.95 BLLac                
J1808+3501 4FGL_J1808.2+3500 2RXS_J180810.4+350054   272.04804  35.02185   0.082 5.7814e-10 1.78900e-08 17.14 BLLac                
J1806+6949 -1                2RXS_J180650.1+694923   271.71117  69.82447   1.280 -1.0000e+00 3.83400e-12 15.01 BLLac                
J1801+4404 -1                2RXS_J180131.8+440421   270.38465  44.07275   0.646 -1.0000e+00 1.27900e-12 17.20 QSO                  
J1800+7828 -1                2RXS_J180043.3+782809   270.19035  78.46778   2.168 -1.0000e+00 1.14000e-12 16.02 BLLac                
J1800+3848 -1                2RXS_J180024.4+384837   270.10319  38.80853   0.774 -1.0000e+00 1.32000e-12 17.69 QSO                  
J1754+3212 4FGL_J1754.2+3212 2RXS_J175411.1+321240   268.54916  32.20640   0.064 2.1781e-09 2.16400e-12 16.23 BLLac                
J1748+7005 -1                2RXS_J174832.9+700551   267.13683  70.09744   0.475 -1.0000e+00 1.47100e-12 16.22 BLLac                
J1743+1935 4FGL_J1744.0+1935 2RXS_J174357.1+193508   265.99097  19.58584   0.145 8.1291e-10 7.90300e-12 16.46 BLLac                
J1740+5211 -1                2RXS_J174036.3+521153   265.15407  52.19539   0.958 -1.0000e+00 6.27300e-13 17.93 QSO                  
J1728+5013 4FGL_J1728.3+5013 2RXS_J172818.2+501310   262.07760  50.21957   0.094 1.6223e-09 3.96900e-11 16.04 BLLac                
J1727+4530 -1                2RXS_J172727.7+453041   261.86521  45.51104   0.816 -1.0000e+00 6.80600e-13 17.33 BLLac                
J1725+1152 4FGL_J1725.0+1152 2RXS_J172504.3+115216   261.26809  11.87096   0.084 3.6962e-09 1.24100e-10 15.17 BLLac                
J1719+1745 -1                2RXS_J171912.9+174533   259.80437  17.75179   0.634 -1.0000e+00 1.69400e-12 17.30 BLLac                
J1658+0515 -1                2RXS_J165833.5+051522   254.63936   5.25457   0.568 -1.0000e+00 6.92600e-12 16.99 QSO                  
J1658+4737 -1                2RXS_J165803.0+473736   254.51158  47.63034   0.906 -1.0000e+00 1.14000e-09 17.76 QSO                  
J1653+3945 -1                2RXS_J165352.2+394531   253.46757  39.76017   0.889 -1.0000e+00 1.13900e-10 14.16 BLLac                
J1653+3107 -1                2RXS_J165331.6+310736   253.37463  31.13246   0.608 -1.0000e+00 1.73600e-06 17.25 QSO                  
J1647+4950 4FGL_J1647.5+4950 2RXS_J164735.3+495001   251.89547  49.83350   0.119 1.1577e-09 1.10500e-12 16.96 BLLac                
J1637-3449 4FGL_J1637.8-3449 2RXS_J163749.8-344901   249.46241 -34.82122   0.037 1.1661e-09 2.34700e-07 16.59 BLLac                
J1635+3808 -1                2RXS_J163520.3+380753   248.81455  38.13458   2.040 -1.0000e+00 1.23400e-08 17.57 QSO                  
J1630+5221 4FGL_J1630.7+5221 2RXS_J163039.9+522150   247.67978  52.36073   0.024 1.5628e-09 2.86200e-08 17.03 BLLac                
J1617-5848 -1                2RXS_J161717.7-584805   244.32455 -58.80218   1.572 -1.0000e+00 1.17900e-13 17.18 Blazar               
J1613+3412 -1                2RXS_J161339.9+341252   243.42110  34.21331   3.869 -1.0000e+00 1.11200e-12 17.68 QSO                  
J1610-6649 4FGL_J1610.7-6648 2RXS_J161047.5-664853   242.69359 -66.81702   0.038 2.9745e-09 1.89700e-12 15.40 BLLac                
J1604+5714 4FGL_J1604.6+5714 2RXS_J160437.9+571440   241.15564  57.24352   0.398 1.4814e-09 1.48800e-12 17.88 QSO                  
J1558-6432 4FGL_J1558.9-6432 2RXS_J155850.3-643228   239.70952 -64.54157   0.340 1.5366e-09 7.20800e-10 15.83 QSO                  
J1555+1111 4FGL_J1555.7+1111 2RXS_J155543.0+111119   238.92935  11.19010   0.207 1.5535e-08 4.78100e-11 14.27 BLLac                
J1553-3118 4FGL_J1553.5-3118 2RXS_J155333.4-311841   238.38977 -31.30873   0.072 1.4935e-09 1.05600e-06 16.66 BLLac                
J1549+0237 -1                2RXS_J154928.7+023655   237.37265   2.61699   1.671 -1.0000e+00 1.28600e-05 17.26 QSO                  
J1548-2251 4FGL_J1548.8-2250 2RXS_J154849.7-225107   237.20729 -22.85070   0.058 1.0251e-09 2.67700e-11 17.46 BLLac                
J1542+6129 4FGL_J1543.0+6130 2RXS_J154256.6+612957   235.73727  61.49871   0.116 5.1617e-09 8.46900e-11 15.48 BLLac                
J1540+8155 4FGL_J1540.1+8155 2RXS_J154017.1+815504   235.06616  81.91827   0.025 7.0790e-10 1.99500e-11 17.14 BLLac                
J1520-0348 4FGL_J1520.8-0348 2RXS_J152049.2-034839   230.20377  -3.81435   0.036 1.0917e-09 2.26800e-12 17.66 BLLac                
J1517+6525 4FGL_J1517.7+6525 2RXS_J151747.4+652523   229.44828  65.42313   0.018 8.7215e-10 1.11980e-11 17.28 BLLac                
J1517-2422 -1                2RXS_J151741.1-242237   229.42422 -24.37208   1.748 -1.0000e+00 2.26900e-12 15.09 BLLac                
J1516+0015 -1                2RXS_J151639.8+001458   229.16758   0.25053   0.871 -1.0000e+00 3.88700e-06 16.58 BLLac                
J1511-0513 4FGL_J1511.8-0513 2RXS_J151145.6-051425   227.95234  -5.22972   0.012 6.3144e-10 -1.00000e+00 17.87 BLLac                
J1506+081A 4FGL_J1506.6+0813 2RXS_J150644.5+081342   226.68531   8.23353   0.040 9.4928e-10 1.30890e-12 16.65 BLLac                
J1503-1541 4FGL_J1503.7-1540 2RXS_J150343.1-154100   225.91945 -15.68726   0.018 8.9551e-10 2.00500e-11 17.13 BLLac                
J1501+2238 4FGL_J1501.0+2238 2RXS_J150101.6+223811   225.25765  22.63510   0.042 1.1491e-09 2.84730e-12 16.90 BLLac                
J1454+5124 4FGL_J1454.4+5124 2RXS_J145428.4+512424   223.61302  51.40937   0.072 3.5355e-09 5.24700e-13 16.00 BLLac                
J1448+3608 4FGL_J1448.0+3608 2RXS_J144801.1+360832   222.00243  36.14199   0.020 1.5716e-09 1.08700e-11 16.41 BLLac                
J1445-0326 4FGL_J1445.0-0326 2RXS_J144505.8-032613   221.27596  -3.43687   0.017 7.0195e-10 3.41700e-12 17.68 BLLac                
J1443-3908 4FGL_J1443.9-3908 2RXS_J144356.9-390847   220.98832 -39.14446   0.097 4.6017e-09 1.51800e-11 15.39 BLLac                
J1442+1200 4FGL_J1442.7+1200 2RXS_J144248.5+120043   220.70115  12.01122   0.021 4.9026e-10 1.35700e-11 17.60 BLLac                
J1440-3846 4FGL_J1440.6-3846 2RXS_J144037.6-384659   220.15760 -38.78195   0.027 6.5759e-10 2.03800e-11 17.80 BLLac                
J1439+3932 4FGL_J1439.3+3932 2RXS_J143917.6+393248   219.82283  39.54522   0.038 5.6965e-10 1.91200e-11 16.81 BLLac                
J1436+6336 -1                2RXS_J143646.3+633638   219.19084  63.61052   0.887 -1.0000e+00 9.93500e-13 16.79 QSO                  
J1428+4240 4FGL_J1428.5+4240 2RXS_J142832.5+424021   217.13587  42.67251   0.022 5.7669e-10 7.76600e-11 17.01 BLLac                
J1427-3305 -1                2RXS_J142742.1-330531   216.92234 -33.09208   0.415 -1.0000e+00 2.24100e-07 17.78 BLLac                
J1427+2348 4FGL_J1427.0+2348 2RXS_J142700.4+234804   216.75163  23.80001   0.205 1.0314e-08 6.72200e-12 14.31 BLLac                
J1419+5423 -1                2RXS_J141946.5+542324   214.94416  54.38744   0.965 -1.0000e+00 1.11270e-12 15.90 BLLac                
J1415+4830 4FGL_J1415.5+4830 2RXS_J141537.6+483039   213.90333  48.50846   0.036 6.8077e-10 9.87000e-13 17.71 BLLac                
J1404+0402 4FGL_J1404.8+0402 2RXS_J140451.3+040203   211.21213   4.03395  -1.000 6.4592e-10 4.41500e-12 17.20 BLLac                
J1354-1041 -1                2RXS_J135447.0-104100   208.69383 -10.68407   0.594 -1.0000e+00 3.76800e-12 17.38 QSO                  
J1352-4412 4FGL_J1353.0-4413 2RXS_J135259.7-441324   208.23556 -44.21122   0.340 6.8098e-10 1.61010e-12 17.67 BLLac                
J1351+1114 4FGL_J1351.3+1115 2RXS_J135120.7+111456   207.83686  11.24805   0.023 8.4418e-10 8.65100e-09 17.20 BLLac                
J1337+5501 -1                2RXS_J133750.3+550106   204.45684  55.01725   0.411 -1.0000e+00 6.52400e-13 17.90 QSO                  
J1337-1257 -1                2RXS_J133740.2-125727   204.41576 -12.95686   3.803 -1.0000e+00 1.81600e-12 17.98 QSO                  
J1314+2348 4FGL_J1314.7+2348 2RXS_J131443.3+234826   198.68253  23.80744   0.099 1.3141e-09 2.35900e-12 16.92 BLLac                
J1309+4305 4FGL_J1309.4+4305 2RXS_J130925.5+430506   197.35636  43.08488   0.057 1.5634e-09 5.61800e-13 17.21 BLLac                
J1307-4259 4FGL_J1307.6-4259 2RXS_J130737.8-425941   196.90826 -42.99416   0.025 1.6441e-09 8.74900e-12 15.71 BLLac                
J1304-4353 4FGL_J1304.3-4353 2RXS_J130421.1-435308   196.08753 -43.88617   0.037 2.3465e-09 6.19900e-06 16.05 BLLac                
J1256-1146 4FGL_J1256.2-1146 2RXS_J125616.4-114628   194.06647 -11.77704   0.088 7.3734e-10 3.40700e-09 16.29 BLLac                
J1256-0547 -1                2RXS_J125611.0-054718   194.04653  -5.78931  13.169 -1.0000e+00 3.15100e-11 15.80 QSO                  
J1254+1141 -1                2RXS_J125438.4+114106   193.65940  11.68497   0.707 -1.0000e+00 1.13000e-12 16.81 QSO                  
J1253+0326 4FGL_J1253.8+0327 2RXS_J125348.3+032622   193.44586   3.44179   0.035 7.3724e-10 1.04200e-12 16.31 BLLac                
J1253+5301 4FGL_J1253.2+5301 2RXS_J125312.8+530101   193.29967  53.01993   0.247 3.7155e-09 3.44000e-10 16.51 BLLac                
J1252-6737 -1                2RXS_J125241.6-673747   193.18005 -67.62743   0.546 -1.0000e+00 7.33300e-13 17.85 QSO                  
J1248+5820 4FGL_J1248.3+5820 2RXS_J124818.9+582031   192.07827  58.34131   0.084 5.2565e-09 6.42100e-12 15.70 BLLac                
J1246-2547 -1                2RXS_J124647.1-254750   191.69501 -25.79702   0.740 -1.0000e+00 7.15300e-11 17.35 QSO                  
J1243+1622 -1                2RXS_J124357.7+162301   190.99021  16.38150   0.412 -1.0000e+00 9.07700e-13 17.82 QSO                  
J1243+3627 4FGL_J1243.2+3627 2RXS_J124312.5+362745   190.80307  36.46222   0.050 2.3903e-09 1.95700e-11 15.82 BLLac                
J1240-7148 4FGL_J1240.4-7148 2RXS_J124015.3-714858   190.08827 -71.81605   0.011 5.5747e-10 -1.00000e+00 17.97 BLLac                
J1238-1959 4FGL_J1238.3-1959 2RXS_J123825.4-195916   189.60162 -19.98713   0.140 7.4805e-10 3.51300e-12 16.87 BLLac                
J1231+2847 4FGL_J1231.7+2847 2RXS_J123144.4+284755   187.93155  28.79716   0.084 1.6171e-09 3.07000e-12 16.65 BLLac                
J1230+2518 4FGL_J1230.2+2517 2RXS_J123014.1+251804   187.55871  25.30198   0.248 4.5922e-09 3.13400e-12 15.72 BLLac                
J1229+0203 -1                2RXS_J122906.6+020309   187.27792   2.05239  22.742 -1.0000e+00 9.83900e-11 12.91 BLLac                
J1224+2122 -1                2RXS_J122454.9+212252   186.22691  21.37955   1.702 -1.0000e+00 7.66300e-12 15.12 QSO                  
J1224+2436 4FGL_J1224.4+2436 2RXS_J122424.2+243619   186.10078  24.60653   0.027 1.0350e-09 8.83700e-12 16.62 BLLac                
J1222+0413 -1                2RXS_J122222.2+041327   185.59396   4.22105   0.620 -1.0000e+00 1.53200e-12 17.81 QSO                  
J1221+2813 -1                2RXS_J122131.1+281402   185.38204  28.23292   0.436 -1.0000e+00 6.93000e-12 15.92 BLLac                
J1221+3010 4FGL_J1221.3+3010 2RXS_J122121.7+301041   185.34143  30.17699   0.037 3.7637e-09 2.74100e-11 16.62 BLLac                
J1220+3431 4FGL_J1220.1+3432 2RXS_J122009.9+343058   185.03456  34.52271   0.108 4.7668e-10 4.28900e-13 17.52 BLLac                
J1217+3007 4FGL_J1217.9+3007 2RXS_J121752.0+300706   184.46701  30.11684   0.279 9.2600e-09 5.02500e-11 14.72 BLLac                
J1209+4119 4FGL_J1209.4+4118 2RXS_J120922.0+411931   182.34495  41.32816   0.184 5.8774e-10 3.10200e-11 17.71 BLLac                
J1204-0710 4FGL_J1204.2-0709 2RXS_J120417.0-070958   181.06944  -7.16917   0.142 7.0841e-10 3.20400e-13 16.99 BLLac                
J1203+4803 -1                2RXS_J120329.9+480317   180.87439  48.05378   0.501 -1.0000e+00 1.85700e-12 16.81 BLLac                
J1203+6031 4FGL_J1203.1+6031 2RXS_J120303.5+603121   180.76461  60.52199   0.131 9.0503e-10 7.24400e-11 16.40 BLLac                
J1159+2914 -1                2RXS_J115931.3+291445   179.88264  29.24551   1.572 -1.0000e+00 2.10200e-12 16.82 QSO                  
J1153+4931 -1                2RXS_J115324.3+493107   178.35194  49.51912   1.034 -1.0000e+00 1.60300e-11 17.41 QSO                  
J1152+4939 -1                2RXS_J115232.2+493929   178.13696  49.66077   0.461 -1.0000e+00 6.09500e-11 17.01 QSO                  
J1151+5859 4FGL_J1151.5+5859 2RXS_J115124.8+585931   177.85275  58.98821   0.064 8.5804e-10 1.90200e-12 16.90 BLLac                
J1150-0023 -1                2RXS_J115044.2-002347   177.68279  -0.39839   0.766 -1.0000e+00 5.90400e-13 17.10 QSO                  
J1150+4154 4FGL_J1150.6+4154 2RXS_J115035.1+415445   177.64481  41.91112   0.018 2.0173e-09 2.18100e-12 17.51 BLLac                
J1147-3812 -1                2RXS_J114700.5-381221   176.75571 -38.20306   1.661 -1.0000e+00 7.88700e-06 17.76 BLLac                
J1136+6737 4FGL_J1136.4+6736 2RXS_J113630.9+673707   174.12536  67.61787   0.027 4.3320e-10 2.82800e-11 17.29 BLLac                
J1136+7009 4FGL_J1136.4+7009 2RXS_J113626.5+700931   174.11004  70.15759   0.154 1.0335e-09 6.69000e-11 15.68 BLLac                
J1130-1449 -1                2RXS_J113007.5-144940   172.52939 -14.82427   2.349 -1.0000e+00 3.56500e-12 17.27 QSO                  
J1125+2005 4FGL_J1125.9+2005 2RXS_J112559.2+200555   171.49476  20.09843   0.183 5.4519e-10 4.91100e-12 17.31 BLLac                
J1122+1805 -1                2RXS_J112229.0+180526   170.62380  18.09065   0.607 -1.0000e+00 6.49900e-07 17.71 QSO                  
J1120+4212 4FGL_J1120.8+4212 2RXS_J112047.5+421217   170.20026  42.20346   0.019 1.3476e-09 1.41900e-11 16.51 BLLac                
J1118-4634 -1                2RXS_J111826.1-463403   169.61232 -46.57083   1.171 -1.0000e+00 3.71100e-08 16.77 QSO                  
J1117+5355 4FGL_J1118.0+5356 2RXS_J111756.9+535615   169.48851  53.93190   0.012 7.7452e-10 5.29000e-11 17.14 BLLac                
J1107+1502 4FGL_J1107.8+1501 2RXS_J110748.1+150217   166.95026  15.03627   0.017 5.8798e-10 4.06400e-12 17.41 BLLac                
J1107-6820 -1                2RXS_J110714.5-682056   166.80290 -68.34742   1.037 -1.0000e+00 2.32300e-05 17.24 QSO                  
J1107-4449 -1                2RXS_J110709.2-444903   166.78623 -44.81878   1.818 -1.0000e+00 9.31300e-13 17.40 QSO                  
J1104+3812 4FGL_J1104.4+3812 2RXS_J110427.3+381233   166.11381  38.20883   0.370 3.3145e-08 6.45000e-10 13.21 BLLac                
J1101+7225 -1                2RXS_J110142.3+722610   165.45336  72.42698   0.534 -1.0000e+00 1.29900e-12 16.87 QSO                  
J1059-1134 4FGL_J1059.2-1134 2RXS_J105911.6-113411   164.80178 -11.57299   0.130 3.2731e-09 2.13000e-08 16.37 BLLac                
J1058+5628 4FGL_J1058.6+5627 2RXS_J105837.5+562815   164.65720  56.46978   0.181 3.0889e-09 9.86400e-12 16.00 BLLac                
J1058+0133 -1                2RXS_J105830.5+013429   164.62336   1.56634   4.059 -1.0000e+00 2.14200e-12 16.79 BLLac                
J1054+2210 4FGL_J1054.5+2211 2RXS_J105429.2+221056   163.62760  22.18189   0.033 1.2428e-09 4.82000e-11 17.49 BLLac                
J1044+8054 -1                2RXS_J104423.3+805434   161.09609  80.91096   0.978 -1.0000e+00 9.25600e-13 17.95 QSO                  
J1041+523A -1                2RXS_J104147.6+523330   160.44492  52.55784   0.605 -1.0000e+00 1.25000e-12 17.00 QSO                  
J1037+5711 4FGL_J1037.7+5711 2RXS_J103745.1+571158   159.43462  57.19879   0.085 4.0843e-09 1.03500e-11 15.89 BLLac                
J1033-5035 4FGL_J1033.5-5035 2RXS_J103331.8-503538   158.38394 -50.59137   0.016 9.4825e-10 3.18800e-13 17.41 BLLac                
J1031+7441 4FGL_J1031.1+7442 2RXS_J103121.3+744207   157.84177  74.69954   0.203 5.1604e-10 1.57100e-12 17.06 BLLac                
J1031+5053 4FGL_J1031.3+5053 2RXS_J103118.4+505340   157.82719  50.89328   0.018 9.6946e-10 5.93200e-11 17.10 BLLac                
J1026-1748 4FGL_J1026.9-1749 2RXS_J102658.6-174905   156.74408 -17.81635   0.019 1.1947e-09 9.03500e-12 16.31 BLLac                
-1         4FGL_J1023.8-4335 2RXS_J102356.5-433558   155.98413 -43.60043  -1.000 9.9226e-10 3.89600e-11 16.21 BLLac                
J1023+3948 -1                2RXS_J102310.6+394840   155.79819  39.80427   0.536 -1.0000e+00 5.92600e-07 17.70 QSO                  
J1022-0113 4FGL_J1022.7-0112 2RXS_J102244.1-011258   155.68219  -1.21733   0.021 6.9126e-10 1.23400e-11 17.88 BLLac                
J1018+3542 -1                2RXS_J101810.4+354233   154.54578  35.71096   0.514 -1.0000e+00 2.92200e-12 17.90 QSO                  
J1015+4926 4FGL_J1015.0+4926 2RXS_J101504.3+492605   153.76725  49.43353   0.146 7.8605e-09 2.39600e-11 15.70 BLLac                
J1013+2449 -1                2RXS_J101353.1+244934   153.47262  24.82123   0.885 -1.0000e+00 1.10200e-06 16.40 QSO                  
J0958+6533 -1                2RXS_J095847.4+653349   149.69685  65.56523   0.736 -1.0000e+00 3.23300e-11 16.58 BLLac                
J0957+5522 4FGL_J0957.6+5523 2RXS_J095737.0+552306   149.40910  55.38271   0.177 1.0088e-08 1.18800e-12 17.39 QSO                  
J0953-0840 4FGL_J0953.0-0840 2RXS_J095303.1-084008   148.26129  -8.67177   0.044 2.3582e-09 3.54100e-12 16.44 BLLac                
J0947-2541 4FGL_J0947.1-2541 2RXS_J094709.2-254057   146.78969 -25.68334   0.041 9.4085e-10 8.54500e-07 16.74 BLLac                
J0929+5013 -1                2RXS_J092916.3+501342   142.31433  50.22666   0.546 -1.0000e+00 4.95600e-11 17.38 BLLac                
J0922-3959 -1                2RXS_J092246.5-395940   140.69341 -39.99307   1.111 -1.0000e+00 2.19400e-06 16.73 QSO                  
J0920+4441 -1                2RXS_J092057.8+444200   140.24358  44.69833   1.201 -1.0000e+00 2.23500e-12 17.68 QSO                  
J0915+2933 4FGL_J0915.9+2933 2RXS_J091552.2+293335   138.96834  29.55668   0.096 2.0080e-09 4.73580e-12 16.17 BLLac                
J0913-2103 4FGL_J0912.9-2102 2RXS_J091300.4-210318   138.25093 -21.05585   0.100 1.0112e-09 5.55000e-11 16.91 BLLac                
J0910+3329 4FGL_J0910.6+3329 2RXS_J091037.4+332916   137.65431  33.49012   0.120 1.5371e-09 1.54500e-12 16.27 BLLac                
J0909+0121 -1                2RXS_J090912.2+012131   137.29205   1.35989   1.486 -1.0000e+00 8.38600e-13 17.03 QSO                  
J0909+2311 4FGL_J0908.9+2311 2RXS_J090901.2+231107   137.25261  23.18694   0.022 4.8752e-10 4.95000e-13 17.57 BLLac                
J0902-1415 -1                2RXS_J090215.9-141525   135.57013 -14.25858   1.136 -1.0000e+00 7.79500e-13 16.44 QSO                  
J0900-2808 -1                2RXS_J090039.5-280806   135.16683 -28.13898   1.037 -1.0000e+00 9.53700e-13 17.44 BLLac                
J0858-1950 -1                2RXS_J085805.8-195042   134.52235 -19.84359   0.469 -1.0000e+00 2.55700e-08 17.88 QSO                  
J0854+2006 -1                2RXS_J085451.4+200646   133.70365  20.10851   3.714 -1.0000e+00 2.76800e-12 14.85 BLLac                
J0854+5757 -1                2RXS_J085441.8+575713   133.67498  57.95832   0.535 -1.0000e+00 1.09000e-06 17.76 QSO                  
J0853-3658 4FGL_J0853.1-3657 2RXS_J085312.5-365732   133.29381 -36.97309   0.048 1.0555e-09 2.33700e-11 17.01 BLLac                
J0847-0703 4FGL_J0847.9-0702 2RXS_J084755.9-070305   131.98641  -7.05470   0.285 5.0716e-10 2.04500e-08 16.86 BLLac                
J0847-2337 4FGL_J0847.0-2336 2RXS_J084701.9-233650   131.75652 -23.61713   0.052 1.2725e-09 9.12370e-13 17.10 Blazar               
J0841+7053 -1                2RXS_J084125.2+705341   130.35152  70.89505   2.085 -1.0000e+00 1.32200e-11 16.74 QSO                  
J0837+5825 -1                2RXS_J083720.1+582414   129.34337  58.41718   0.796 -1.0000e+00 9.29600e-12 17.86 QSO                  
J0831+0429 -1                2RXS_J083147.4+043004   127.95365   4.49419   0.597 -1.0000e+00 6.95300e-13 16.08 BLLac                
J0830+2410 -1                2RXS_J083051.6+241048   127.71703  24.18328   0.926 -1.0000e+00 4.07200e-12 17.13 QSO                  
J0826-6404 4FGL_J0826.4-6404 2RXS_J082626.7-640421   126.61605 -64.07091   0.020 3.9026e-10 1.63200e-11 17.34 BLLac                
J0826-2230 -1                2RXS_J082601.9-223016   126.50655 -22.50756   1.086 -1.0000e+00 1.19200e-11 16.21 BLLac                
J0818+4222 -1                2RXS_J081817.0+422255   124.56667  42.37928   0.863 -1.0000e+00 2.89700e-11 17.84 BLLac                
J0816-1311 4FGL_J0816.4-1311 2RXS_J081626.9-131149   124.11335 -13.19795   0.027 1.5202e-09 2.55400e-11 16.47 BLLac                
J0816+5739 4FGL_J0816.3+5739 2RXS_J081624.6+573909   124.09470  57.65254   0.044 1.1868e-09 1.48900e-12 17.14 BLLac                
J0814-1012 4FGL_J0814.2-1013 2RXS_J081411.7-101201   123.54872 -10.20286   0.036 1.2366e-09 3.24300e-06 17.23 BLLac                
J0809+5218 4FGL_J0809.8+5218 2RXS_J080949.1+521855   122.45494  52.31618   0.122 3.8011e-09 7.22400e-11 15.24 BLLac                
J0730-0535 4FGL_J0730.5-0535 2RXS_J080821.3+125356   112.61849  -5.59636   0.086 1.0584e-09 4.32960e-14 16.88 BLLac                
J0804-2749 -1                2RXS_J080451.6-274921   121.21438 -27.81981   0.504 -1.0000e+00 2.56500e-06 17.53 QSO                  
J0757+0956 -1                2RXS_J075706.7+095641   119.27768   9.94301   1.070 -1.0000e+00 2.45500e-12 16.93 BLLac                
J0754+4823 4FGL_J0754.7+4823 2RXS_J075446.1+482356   118.69029  48.39743   0.384 1.6242e-09 7.54800e-08 16.82 BLLac                
J0750+1231 -1                2RXS_J075050.9+123149   117.71686  12.51801   2.033 -1.0000e+00 2.27400e-12 17.32 QSO                  
J0746-4754 4FGL_J0746.6-4754 2RXS_J074642.3-475441   116.67627 -47.91534   0.029 1.9361e-09 2.12700e-12 16.84 BLLac                
J0745-0044 -1                2RXS_J074553.0-004415   116.47534  -0.73821   1.739 -1.0000e+00 1.45000e-12 16.76 QSO                  
J0743-6726 -1                2RXS_J074331.8-672636   115.88172 -67.44043   1.521 -1.0000e+00 4.45100e-13 16.14 QSO                  
J0739+0137 -1                2RXS_J073916.8+013656   114.82514   1.61795   1.049 -1.0000e+00 2.61800e-12 16.55 QSO                  
J0738-0626 -1                2RXS_J073857.6-062701   114.73823  -6.44946   0.433 -1.0000e+00 8.73600e-13 16.02 QSO                  
J0738+1742 -1                2RXS_J073807.7+174227   114.53081  17.70528   0.762 -1.0000e+00 1.64700e-12 16.41 BLLac                
J0735+4750 -1                2RXS_J073502.2+475010   113.75963  47.83567   0.470 -1.0000e+00 1.16100e-12 17.00 QSO                  
J0722-0731 4FGL_J0723.0-0732 2RXS_J072259.5-073130   110.74868  -7.52634   0.031 5.3973e-10 4.08200e-12 16.81 BLLac                
J0721+7120 -1                2RXS_J072153.2+712031   110.47270  71.34343   1.098 -1.0000e+00 2.24600e-12 13.71 BLLac                
J0721+0406 -1                2RXS_J072124.8+040638   110.34962   4.11228   0.487 -1.0000e+00 8.38500e-12 17.91 QSO                  
J0718-4319 4FGL_J0718.6-4319 2RXS_J071844.1-432009   109.68178 -43.33048   0.022 2.2871e-09 -1.00000e+00 17.02 BLLac                
J0710-3850 4FGL_J0710.8-3851 2RXS_J071043.1-385018   107.68182 -38.84362   0.345 5.4345e-10 3.17000e-12 17.60 QSO                  
J0709-1527 4FGL_J0709.2-1527 2RXS_J070912.3-152707   107.30215 -15.45096   0.047 4.0047e-10 2.63210e-12 16.92 BLLac                
J0706+3744 4FGL_J0706.5+3744 2RXS_J070630.5+374437   106.63207  37.74345   0.040 1.1423e-09 1.22100e-11 17.02 BLLac                
J0703-0051 4FGL_J0703.3-0050 2RXS_J070317.9-005103   105.82953  -0.85088   0.395 1.4094e-09 2.59800e-06 16.47 BLLac                
J0700-6610 4FGL_J0700.5-6610 2RXS_J070033.0-661029   105.13022 -66.17923   0.144 3.9466e-09 2.70700e-07 15.58 BLLac                
J0650+2502 4FGL_J0650.7+2503 2RXS_J065046.6+250256   102.69371  25.04990   0.066 4.5001e-09 8.65700e-10 15.14 BLLac                
J0648+1516 4FGL_J0648.7+1516 2RXS_J064847.7+151626   102.19854  15.27355   0.028 1.1746e-09 2.28500e-09 16.85 BLLac                
J0640-1253 4FGL_J0640.0-1253 2RXS_J064007.4-125316   100.02993 -12.88761   0.057 4.6955e-10 9.19200e-12 17.28 BLLac                
J0635-7516 -1                2RXS_J063547.0-751616    98.94378 -75.27134   3.275 -1.0000e+00 4.01800e-12 15.71 QSO                  
J0630-2406 4FGL_J0630.9-2406 2RXS_J063059.6-240634    97.74801 -24.11283   0.065 5.0896e-09 2.94000e-12 15.39 BLLac                
J0622-2605 4FGL_J0622.3-2605 2RXS_J062221.3-260537    95.59193 -26.09573   0.025 2.0463e-09 1.17000e-10 16.71 BLLac                
J0610-1847 4FGL_J0610.1-1848 2RXS_J061016.9-184746    92.57453 -18.79447   0.288 5.1958e-10 2.78700e-11 17.80 BLLac                
-1         4FGL_J0602.8-4019 2RXS_J060251.9-401835    90.71371 -40.31259  -1.000 1.2678e-09 6.38900e-07 16.80 BLLac                
J0602+5316 4FGL_J0602.0+5315 2RXS_J060200.7+531611    90.50185  53.26668   0.031 8.4420e-10 1.38500e-11 17.03 BLLac                
J0555+3948 -1                2RXS_J055531.1+394849    88.87836  39.81366   4.108 -1.0000e+00 4.18800e-06 17.42 QSO                  
J0553-2034 4FGL_J0553.5-2034 2RXS_J055332.2-203432    88.38801 -20.57191   0.017 7.9625e-10 3.80900e-11 17.57 BLLac                
-1         4FGL_J0543.9-5531 2RXS_J054357.3-553207    85.98838 -55.53537  -1.000 2.3909e-09 1.77000e-11 16.20 BLLac                
J0538-4405 -1                2RXS_J053850.2-440504    84.70984 -44.08582   3.780 -1.0000e+00 2.15740e-12 17.54 BLLac                
J0537-5718 4FGL_J0537.7-5717 2RXS_J053754.2-571909    84.45396 -57.30836   0.023 4.4249e-10 5.68920e-13 17.74 BLLac                
J0536-3343 4FGL_J0536.4-3343 2RXS_J053629.6-334302    84.12111 -33.71735   0.040 8.4119e-10 1.83900e-11 16.87 BLLac                
J0536-3401 4FGL_J0536.4-3401 2RXS_J053628.4-340112    84.11847 -34.01985   0.300 9.9979e-10 9.10000e-13 17.83 QSO                  
J0530-2503 -1                2RXS_J053008.4-250309    82.53318 -25.05831   0.566 -1.0000e+00 4.08400e-07 17.52 QSO                  
J0522-3627 -1                2RXS_J052258.2-362730    80.74160 -36.45857   1.487 -1.0000e+00 1.97800e-11 15.45 BLLac                
J0521+2112 4FGL_J0521.7+2112 2RXS_J052146.5+211248    80.44152  21.21429   0.354 1.1620e-08 1.76100e-10 15.81 BLLac                
J0509+0541 4FGL_J0509.4+0542 2RXS_J050926.9+054146    77.35819   5.69315   0.381 7.8896e-09 3.53900e-07 15.25 BLLac                
J0507+6737 4FGL_J0507.9+6737 2RXS_J050756.5+673720    76.98405  67.62340   0.017 1.5109e-09 4.60700e-11 16.75 BLLac                
J0506-5435 4FGL_J0506.9-5435 2RXS_J050656.9-543454    76.74090 -54.58439   0.010 5.0342e-10 1.51100e-11 17.66 BLLac                
J0506-6109 -1                2RXS_J050645.0-610943    76.68329 -61.16139   0.778 -1.0000e+00 1.02400e-12 17.26 QSO                  
J0505+0415 4FGL_J0505.6+0415 2RXS_J050534.5+041558    76.39487   4.26516   0.049 5.7087e-10 1.24200e-11 17.78 BLLac                
J0505+0459 -1                2RXS_J050523.2+045934    76.34660   4.99520   0.634 -1.0000e+00 4.47800e-05 17.67 QSO                  
J0455-4615 -1                2RXS_J045549.5-461605    73.96155 -46.26630   1.571 -1.0000e+00 1.19000e-12 16.87 QSO                  
J0453-2807 -1                2RXS_J045313.9-280740    73.31103 -28.12704   1.621 -1.0000e+00 1.64400e-07 17.66 QSO                  
J0449-3911 -1                2RXS_J044942.0-391052    72.42606 -39.18596   0.467 -1.0000e+00 1.44100e-12 16.47 QSO                  
J0449-4350 4FGL_J0449.4-4350 2RXS_J044924.1-435001    72.35291 -43.83582   0.118 1.2212e-08 9.89600e-12 14.17 BLLac                
J0428-3756 -1                2RXS_J042839.0-375606    67.16843 -37.93877   0.521 -1.0000e+00 2.17500e-11 16.58 BLLac                
J0425-5331 4FGL_J0424.9-5331 2RXS_J042505.9-533152    66.26780 -53.53285   0.192 7.0418e-10 2.25000e-13 16.98 BLLac                
J0424+0036 -1                2RXS_J042446.8+003600    66.19518   0.60176   0.415 -1.0000e+00 1.47800e-06 15.89 BLLac                
J0405-1308 -1                2RXS_J040534.4-130806    61.39168 -13.13714   0.822 -1.0000e+00 1.22100e-12 16.78 BLLac                
J0403-3605 -1                2RXS_J040353.1-360452    60.97396 -36.08386   1.337 -1.0000e+00 2.33200e-12 17.10 QSO                  
J0359+5057 -1                2RXS_J035928.9+505731    59.87395  50.96393   7.055 -1.0000e+00 2.89700e-11 17.24 QSO                  
J0357-4955 4FGL_J0357.0-4955 2RXS_J035658.7-495546    59.25077 -49.93017   0.063 6.8309e-10 4.60600e-13 17.39 BLLac                
J0339-0146 -1                2RXS_J033930.1-014553    54.87891  -1.77661   1.991 -1.0000e+00 1.16700e-12 16.94 QSO                  
J0339-1736 4FGL_J0339.2-1736 2RXS_J033913.4-173558    54.80709 -17.60022   0.069 7.5494e-10 1.61690e-12 17.24 BLLac                
J0336+3218 -1                2RXS_J033630.3+321830    54.12545  32.30815   1.640 -1.0000e+00 2.72940e-12 17.23 QSO                  
J0334-3725 -1                2RXS_J033415.2-372537    53.56427 -37.42863   0.437 -1.0000e+00 6.07200e-10 16.01 BLLac                
-1         4FGL_J0331.3-6156 2RXS_J033118.2-615533    52.82687 -61.92472  -1.000 7.0249e-10 5.51500e-12 17.80 BLLac                
J0329+3510 -1                2RXS_J032915.3+351015    52.31398  35.16833   0.489 -1.0000e+00 2.04800e-06 16.90 BLLac                
J0326+0225 4FGL_J0326.2+0225 2RXS_J032613.8+022522    51.55812   2.42074   0.028 6.7561e-10 7.58800e-10 17.14 BLLac                
J0325-1646 4FGL_J0325.6-1646 2RXS_J032541.0-164613    51.42124 -16.77135   0.020 9.6915e-10 1.86400e-10 16.50 BLLac                
J0323-0111 4FGL_J0323.7-0111 2RXS_J032342.6-011135    50.93175  -1.19617   0.016 7.5415e-10 8.51100e-12 17.45 BLLac                
J0321+2336 4FGL_J0322.0+2335 2RXS_J032159.2+233618    50.49988  23.60311   0.035 1.4538e-09 2.54600e-07 17.05 BLLac                
J0316+0904 4FGL_J0316.2+0905 2RXS_J031611.4+090441    49.05305   9.07869   0.057 1.8077e-09 4.77500e-10 17.10 BLLac                
J0312+3615 4FGL_J0312.9+3614 2RXS_J031250.7+361529    48.20953  36.25543   0.066 3.9253e-10 2.72500e-12 17.23 BLLac                
J0311-7651 -1                2RXS_J031159.6-765132    47.98021 -76.86412   1.043 -1.0000e+00 2.48810e-12 16.46 BLLac                
J0303+4716 -1                2RXS_J030330.2+471603    45.89684  47.27119   1.893 -1.0000e+00 4.44800e-13 16.80 BLLac                
J0303-2407 4FGL_J0303.4-2407 2RXS_J030326.3-240717    45.86043 -24.11984   0.144 4.6337e-09 1.10000e-11 15.61 BLLac                
J0253-5441 -1                2RXS_J025328.3-544150    43.37158 -54.69762   1.074 -1.0000e+00 1.29300e-12 17.40 QSO                  
J0251+4315 -1                2RXS_J025134.0+431509    42.89390  43.25440   0.775 -1.0000e+00 3.34200e-08 17.12 QSO                  
J0240-2309 -1                2RXS_J024009.1-230911    40.03406 -23.15437   1.073 -1.0000e+00 1.62200e-11 16.32 QSO                  
J0239+0416 -1                2RXS_J023950.1+041551    39.96360   4.27261   0.462 -1.0000e+00 8.01900e-13 17.66 QSO                  
J0238-3116 4FGL_J0238.4-3116 2RXS_J023832.6-311658    39.63533 -31.28280   0.022 8.4801e-10 1.26300e-11 16.52 BLLac                
J0237+2848 -1                2RXS_J023753.4+284824    39.46836  28.80250   2.618 -1.0000e+00 4.90700e-11 17.86 QSO                  
J0222+4302 -1                2RXS_J022238.5+430219    35.66505  43.03550   0.495 -1.0000e+00 2.33900e-12 14.49 BLLac                
J0221-4712 -1                2RXS_J022128.8-471256    35.37152 -47.21575   0.611 -1.0000e+00 9.53200e-12 17.92 QSO                  
J0217+0837 -1                2RXS_J021716.5+083709    34.32135   8.61775   0.650 -1.0000e+00 4.94000e-11 16.46 BLLac                
J0216-6636 4FGL_J0216.8-6635 2RXS_J021652.4-663643    34.21196 -66.61183   0.026 7.5094e-10 9.82200e-12 17.39 BLLac                
J0214+5144 4FGL_J0214.3+5145 2RXS_J021417.6+514457    33.57473  51.74776   0.101 4.6148e-10 9.63300e-12 16.03 BLLac                
J0210-5101 -1                2RXS_J021047.5-510055    32.69250 -51.01719   1.025 -1.0000e+00 8.20300e-13 16.91 BLLac                
J0204-1701 -1                2RXS_J020457.6-170108    31.24031 -17.02218   1.436 -1.0000e+00 8.16500e-10 17.59 QSO                  
J0159+1047 4FGL_J0159.5+1046 2RXS_J015934.9+104708    29.89330  10.78494   0.029 1.1990e-09 3.69700e-12 17.56 BLLac                
J0158-3932 4FGL_J0158.5-3932 2RXS_J015834.9-393209    29.65878 -39.53439   0.069 7.1080e-10 3.29400e-08 17.32 BLLac                
J0157+7442 -1                2RXS_J015735.5+744246    29.39569  74.71201   0.423 -1.0000e+00 3.29500e-08 17.48 BLLac                
J0153-3310 -1                2RXS_J015309.8-331012    28.29217 -33.17385   0.439 -1.0000e+00 4.11700e-12 17.82 QSO                  
J0152+0147 4FGL_J0152.6+0147 2RXS_J015240.0+014719    28.16505   1.78816   0.069 7.1052e-10 1.21700e-11 15.98 BLLac                
J0143-5845 4FGL_J0143.7-5846 2RXS_J014348.3-584555    25.94763 -58.76427   0.022 1.0227e-09 1.84500e-11 16.81 BLLac                
J0141-0928 -1                2RXS_J014126.7-092856    25.35763  -9.47880   0.544 -1.0000e+00 5.51000e-13 17.29 BLLac                
J0137+5814 4FGL_J0137.9+5814 2RXS_J013748.2+581418    24.46032  58.23648   0.097 1.5462e-09 3.42700e-11 16.28 BLLac                
J0136+3905 4FGL_J0136.5+3906 2RXS_J013632.8+390556    24.13583  39.09978   0.035 4.4831e-09 1.84400e-11 15.70 BLLac                
J0134+2638 4FGL_J0134.5+2637 2RXS_J013427.7+263844    23.61748  26.64528   0.020 9.2391e-10 1.67400e-11 17.26 BLLac                
J0131+6120 4FGL_J0131.1+6120 2RXS_J013106.2+612035    22.78011  61.34260   0.022 1.3414e-09 6.63800e-11 14.31 BLLac                
J0125-0005 -1                2RXS_J012529.4-000546    21.37018  -0.09887   0.762 -1.0000e+00 3.24900e-12 16.98 QSO                  
J0120-2701 -1                2RXS_J012032.5-270119    20.13193 -27.02351   0.598 -1.0000e+00 9.72400e-13 16.23 BLLac                
J0116-1136 -1                2RXS_J011612.1-113618    19.05218 -11.60429   0.863 -1.0000e+00 2.59100e-07 17.90 QSO                  
J0115+2519 4FGL_J0115.8+2519 2RXS_J011545.9+252011    18.94226  25.33148   0.033 1.6036e-09 6.94600e-12 17.09 BLLac                
J0115-0127 -1                2RXS_J011517.4-012653    18.82125  -1.45127   0.646 -1.0000e+00 4.61800e-13 17.99 QSO                  
J0114+1325 4FGL_J0114.8+1326 2RXS_J011452.6+132535    18.71990  13.42709   0.041 1.1669e-09 2.36700e-08 17.16 BLLac                
J0113+4948 -1                2RXS_J011326.9+494821    18.36253  49.80668   0.564 -1.0000e+00 7.47400e-12 17.76 QSO                  
J0112+2244 -1                2RXS_J011205.1+224452    18.02427  22.74411   0.432 -1.0000e+00 4.35600e-12 15.03 BLLac                
J0110+6805 4FGL_J0110.1+6805 2RXS_J011011.1+680537    17.55364  68.09478   0.290 1.9892e-09 5.34600e-13 17.34 BLLac                
J0109+1816 4FGL_J0109.1+1815 2RXS_J010908.1+181602    17.28407  18.26875   0.045 7.3994e-10 1.05800e-11 17.15 BLLac                
J0056-2117 4FGL_J0056.4-2118 2RXS_J005633.6-211654    14.13448 -21.28559   0.060 1.0425e-09 2.44300e-13 17.11 BLLac                
J0056-0936 4FGL_J0056.3-0935 2RXS_J005620.1-093622    14.08367  -9.60829   0.074 8.1504e-10 6.61400e-12 17.17 BLLac                
J0050-0929 -1                2RXS_J005041.0-092856    12.67216  -9.48478   0.643 -1.0000e+00 1.16600e-11 15.90 BLLac                
J0047+3948 4FGL_J0047.9+3947 2RXS_J004755.1+394859    11.98010  39.81600   0.015 6.4650e-10 2.24700e-07 17.40 BLLac                
J0045+1217 4FGL_J0045.7+1217 2RXS_J004544.0+121715    11.43059  12.28661   0.060 9.8525e-10 7.23000e-07 17.51 BLLac                
J0045+2127 4FGL_J0045.3+2128 2RXS_J004519.5+212737    11.33041  21.46111   0.045 1.3953e-09 2.39900e-12 16.93 BLLac                
J0037+1238 4FGL_J0037.8+1239 2RXS_J003751.9+123810     9.46200  12.63886   0.044 6.9019e-10 1.75400e-13 17.60 BLLac                
J0035+5950 4FGL_J0035.9+5950 2RXS_J003553.0+595005     8.96935  59.83459   0.043 2.8217e-09 8.37200e-10 15.28 BLLac                
J0035+1515 4FGL_J0035.2+1514 2RXS_J003514.8+151513     8.81135  15.25115   0.019 1.1028e-09 3.34100e-12 16.39 BLLac                
J0033-1921 4FGL_J0033.5-1921 2RXS_J003334.6-192131     8.39325 -19.35920   0.022 2.6398e-09 3.15600e-11 16.62 BLLac                
J0022-1853 4FGL_J0022.1-1854 2RXS_J002209.2-185333     5.53862 -18.89302   0.080 8.5615e-10 2.47500e-12 17.13 BLLac                
J0019-8152 4FGL_J0019.3-8152 2RXS_J001928.4-815254     4.83602 -81.88095   0.027 5.8907e-10 8.38700e-09 16.95 BLLac                
J0017-0512 4FGL_J0017.5-0514 2RXS_J001735.9-051253     4.39924  -5.21160   0.198 8.3006e-10 9.69400e-13 17.62 QSO                  
J0017+8135 -1                2RXS_J001711.1+813508     4.28531  81.58559   1.046 -1.0000e+00 3.06000e-10 16.52 BLLac                
J0010+1724 -1                2RXS_J001033.5+172419     2.64163  17.40521   0.586 -1.0000e+00 5.45500e-13 16.99 QSO                  
J0006-0623 -1                2RXS_J000613.9-062353     1.55789  -6.39315   2.410 -1.0000e+00 7.20200e-13 17.72 BLLac                
J0001-0746 4FGL_J0001.2-0747 2RXS_J000117.3-074628     0.32510  -7.77415   0.175 7.0245e-10 3.30500e-11 16.72 BLLac                
J2359-3037 4FGL_J2359.0-3038 2RXS_J235908.0-303741   359.78293 -30.62797   0.031 4.4264e-10 6.55900e-11 17.39 BLLac                
J2358-1807 4FGL_J2358.5-1808 2RXS_J235836.8-180721   359.65351 -18.12153   0.018 6.2316e-10 9.66000e-13 17.42 BLLac                
J2343+0547 4FGL_J2343.9+0546 2RXS_J234354.3+054712   355.98349   5.78410   0.026 4.6867e-10 5.99400e-13 17.96 BLLac                
J2338+2124 4FGL_J2338.9+2124 2RXS_J233856.8+212431   354.73493  21.41146   0.033 4.1489e-10 6.13000e-12 17.67 BLLac                
J2329+3754 4FGL_J2329.2+3755 2RXS_J232914.2+375416   352.30945  37.90402   0.021 6.8045e-10 1.52200e-12 17.23 Blazar               
J2304+3705 4FGL_J2304.6+3704 2RXS_J230437.1+370506   346.15298  37.08540   0.016 5.6354e-10 1.34200e-11 17.16 BLLac                
J2156+1818 4FGL_J2156.0+1818 2RXS_J215602.5+181839   329.00683  18.31032   0.018 3.8025e-10 1.01200e-09 17.41 BLLac                
J2112+0818 4FGL_J2112.7+0819 2RXS_J211242.5+081831   318.17919   8.30979   0.013 4.9159e-10 2.10900e-11 17.92 BLLac                
J2108-0250 4FGL_J2108.7-0250 2RXS_J210846.8-024949   317.18640  -2.84285   0.075 3.8543e-10 4.48100e-11 17.28 Blazar               
-1         4FGL_J2103.8-6233 2RXS_J210340.8-623229   315.90999 -62.54053  -1.000 1.9418e-09 7.16600e-12 16.10 BLLac                
J2056+4940 4FGL_J2056.7+4939 2RXS_J205643.7+494019   314.17808  49.66850   0.072 1.9226e-09 1.30100e-11 16.04 BLLac                
J2042+2426 4FGL_J2042.1+2427 2RXS_J204206.4+242655   310.52520  24.44787   0.038 6.6875e-10 5.34200e-11 17.15 BLLac                
J2040-7114 4FGL_J2040.2-7115 2RXS_J204006.5-711457   310.03447 -71.24999   0.033 3.9139e-10 1.69000e-11 17.55 BLLac                
J2014+0648 4FGL_J2014.5+0648 2RXS_J201431.0+064842   303.62953   6.81453   0.017 5.0491e-10 3.01400e-07 17.37 AGN                  
J1958-3011 4FGL_J1958.3-3010 2RXS_J195815.7-301118   299.56213 -30.18657   0.032 9.9030e-10 9.51000e-12 16.90 BLLac                
J1949+0906 4FGL_J1949.5+0906 2RXS_J194934.0+090655   297.39249   9.11486   0.018 5.5855e-10 2.11400e-12 17.09 BLLac                
J1942+1033 4FGL_J1942.7+1033 2RXS_J194246.3+103339   295.69785  10.55753   0.104 2.6021e-09 6.80100e-10 15.51 BLLac                
J1936-4719 4FGL_J1936.9-4720 2RXS_J193656.8-471956   294.23377 -47.33063   0.026 6.5517e-10 1.29100e-11 17.91 BLLac                
J1925+2815 4FGL_J1925.0+2815 2RXS_J192502.5+281539   291.25953  28.26146   0.030 5.9772e-10 2.24300e-12 17.20 Blazar_Candidate     
J1836+3136 4FGL_J1836.4+3137 2RXS_J183621.6+313704   279.08850  31.60743   0.040 4.2430e-10 1.75400e-08 17.24 BLLac                
J1834+3136 4FGL_J1834.2+3136 2RXS_J183418.7+313635   278.57560  31.60680   0.353 5.4725e-10 6.32000e-12 17.99 Radio                
J1612-3059 4FGL_J1612.4-3100 2RXS_J161218.0-310018   243.08335 -30.99408   0.036 1.1019e-09 1.57200e-11 17.27 BLLac                
J1546+0819 4FGL_J1546.0+0819 2RXS_J154604.6+081911   236.51774   8.32040   0.025 7.1539e-10 1.09300e-12 17.26 BLLac                
J1539-1128 4FGL_J1539.7-1127 2RXS_J153941.8-112837   234.92166 -11.47651   0.027 4.2488e-10 9.21800e-09 17.63 BLLac                
J1532+3016 4FGL_J1532.0+3016 2RXS_J153202.3+301633   233.00930  30.27468   0.034 4.9326e-10 4.60900e-12 17.00 BLLac                
-1         4FGL_J1442.6-4623 2RXS_J144235.2-462313   220.65157 -46.38383  -1.000 4.9866e-10 5.34700e-13 17.41 Blazar               
J1440+0610 4FGL_J1440.9+0609 2RXS_J144053.5+061011   220.22058   6.17116   0.027 6.9976e-10 1.73800e-12 16.91 BLLac                
J1436+5639 4FGL_J1436.9+5638 2RXS_J143658.2+563937   219.24050  56.65691   0.007 5.2807e-10 2.63890e-12 17.91 BLLac                
J1431-3120 4FGL_J1431.1-3120 2RXS_J143110.6-312029   217.78843 -31.34412   0.080 5.3372e-10 1.57900e-07 17.59 Opt                  
J1353-6639 4FGL_J1353.6-6640 2RXS_J135341.0-664002   208.41726 -66.66602   0.029 1.3185e-09 1.51700e-07 16.67 Blazar               
-1         4FGL_J1329.4-0530 2RXS_J132928.0-053133   202.36928  -5.52661  -1.000 4.5396e-10 2.85500e-12 14.97 QSO                  
J1323+1405 4FGL_J1323.9+1405 2RXS_J132358.7+140613   200.99318  14.09985   0.012 4.9359e-10 9.82900e-13 17.73 BLLac                
-1         4FGL_J1315.0-4236 2RXS_J131503.2-423650   198.76413 -42.61382  -1.000 4.3096e-10 3.32000e-11 17.52 BLLac                
J1311+0035 4FGL_J1311.0+0034 2RXS_J131106.3+003508   197.77698   0.58612   0.017 4.0210e-10 5.39800e-12 17.82 BLLac                
J1253+6242 4FGL_J1253.8+6242 2RXS_J125359.6+624308   193.49713  62.71600   0.015 4.9629e-10 3.82400e-07 17.92 BLLac                
J1241-1455 4FGL_J1241.8-1456 2RXS_J124149.7-145558   190.45568 -14.93292   0.025 3.8579e-10 1.70400e-11 16.58 BLLac                
-1         4FGL_J1238.5-1201 2RXS_J123806.1-115922   189.53090 -11.99018  -1.000 5.1463e-10 3.20100e-12 17.20 QSO                  
J1238-4541 4FGL_J1238.1-4541 2RXS_J123804.8-454128   189.52514 -45.69158   0.065 4.1316e-10 2.95100e-12 17.63 BLLac                
J1219-0314 4FGL_J1219.7-0313 2RXS_J121945.9-031419   184.94047  -3.24000   0.022 4.1404e-10 1.00600e-11 17.67 BLLac                
-1         4FGL_J1130.5-7801 2RXS_J113028.7-780108   172.63312 -78.01820  -1.000 4.3711e-10 5.08800e-09 17.52 BLLac                
J1125-2101 4FGL_J1125.1-2101 2RXS_J112508.8-210130   171.28592 -21.01833   0.016 5.1280e-10 7.64600e-13 17.37 BLLac                
J1124+4934 4FGL_J1124.9+4934 2RXS_J112453.3+493408   171.22428  49.56938   0.018 4.6236e-10 6.33600e-12 17.58 BLLac                
J1117+2014 4FGL_J1117.0+2013 2RXS_J111706.3+201410   169.27605  20.23538   0.038 1.3918e-09 8.45800e-11 17.31 BLLac                
J1103-2329 4FGL_J1103.6-2329 2RXS_J110337.8-232928   165.90673 -23.49200   0.019 4.0920e-10 1.92350e-11 17.04 BLLac                
J1057-2754 4FGL_J1057.8-2754 2RXS_J105750.4-275359   164.46153 -27.90305   0.032 5.2545e-10 1.81700e-09 17.11 BLLac                
J1010-3119 4FGL_J1010.2-3119 2RXS_J101015.8-311909   152.56658 -31.31900   0.024 6.3009e-10 2.57000e-09 17.03 BLLac                
J1008+0029 4FGL_J1008.0+0028 2RXS_J100811.5+003021   152.04765   0.49999   0.080 4.2046e-10 8.92200e-13 17.47 BLLac                
J0847+1133 4FGL_J0847.2+1134 2RXS_J084713.0+113348   131.80388  11.56393   0.014 4.0398e-10 1.17730e-11 17.43 BLLac                
J0812+0237 4FGL_J0812.0+0237 2RXS_J081201.8+023735   123.00774   2.62586   0.017 4.8170e-10 2.03100e-11 17.99 BLLac                
J0805+7534 4FGL_J0805.4+7534 2RXS_J080525.5+753426   121.36103  75.57362   0.027 1.4531e-09 7.93200e-12 16.83 BLLac                
-1         4FGL_J0746.3-0225 2RXS_J074626.0-022642   116.61269  -2.43037  -1.000 4.7659e-10 5.74700e-10 17.54 BLLac                
J0730+3307 4FGL_J0730.4+3308 2RXS_J073026.2+330729   112.60860  33.12303   0.017 3.8131e-10 1.14000e-12 16.97 BLLac                
J0719-4011 4FGL_J0719.7-4012 2RXS_J071939.0-401153   109.91326 -40.19650   0.029 4.9861e-10 3.35900e-06 17.83 BLLac                
J0710+5908 4FGL_J0710.4+5908 2RXS_J071030.0+590808   107.62528  59.13899   0.038 4.6633e-10 1.89000e-11 17.20 BLLac                
-1         4FGL_J0709.1+2241 2RXS_J070858.1+224124   107.24287  22.69319  -1.000 9.7995e-10 1.62000e-06 16.53 BLLac                
J0651+4013 4FGL_J0651.0+4013 2RXS_J065104.2+401330   102.77256  40.22725   0.042 5.5752e-10 1.48500e-12 16.86 BLLac                
J0558-3838 4FGL_J0558.0-3837 2RXS_J055806.5-383830    89.52680 -38.64211   0.036 6.4785e-10 1.31900e-11 16.35 BLLac                
J0540+5823 4FGL_J0540.5+5823 2RXS_J054030.2+582341    85.12504  58.39402   0.023 6.3213e-10 2.99740e-12 17.55 Radio                
J0503+4516 4FGL_J0503.6+4518 2RXS_J050339.8+451717    75.91491  45.28320   0.027 5.3913e-10 5.76500e-13 17.77 BLLac                
J0433+3228 4FGL_J0433.1+3227 2RXS_J043307.6+322838    68.28146  32.47801   0.014 3.9567e-10 1.09800e-11 17.93 Blazar               
J0431+7403 4FGL_J0431.8+7403 2RXS_J043149.2+740307    67.93782  74.05742   0.018 4.2805e-10 1.04500e-12 17.61 BLLac                
J0416+0105 4FGL_J0416.9+0105 2RXS_J041652.6+010531    64.21873   1.08997   0.041 6.1786e-10 8.42000e-11 16.12 BLLac                
J0325-5635 4FGL_J0325.5-5635 2RXS_J032522.4-563545    51.34802 -56.59574   0.027 9.4002e-10 1.79230e-12 16.50 BLLac                
J0319+1845 4FGL_J0319.8+1845 2RXS_J031951.8+184540    49.96587  18.75960   0.026 4.5953e-10 2.04000e-11 17.75 BLLac                
J0316-2607 4FGL_J0316.2-2608 2RXS_J031614.9-260748    49.06225 -26.13260   0.025 5.9900e-10 2.59200e-12 17.00 BLLac                
J0250+1712 4FGL_J0250.6+1712 2RXS_J025038.9+171210    42.65817  17.20247   0.023 4.3609e-10 2.89900e-12 17.87 BLLac                
-1         4FGL_J0244.6-5819 2RXS_J024439.9-581953    41.16792 -58.33184  -1.000 5.1859e-10 2.07800e-11 16.66 BLLac                
J0227+0202 4FGL_J0227.3+0201 2RXS_J022716.6+020153    36.81913   2.03334   0.024 6.1829e-10 2.52600e-11 17.57 BLLac                
-1         4FGL_J0209.3-5228 2RXS_J020922.3-522921    32.34007 -52.48966  -1.000 2.2442e-09 1.24900e-11 16.30 BLLac                
J0159-2740 4FGL_J0159.7-2740 2RXS_J015943.7-274037    29.93065 -27.67729   0.032 5.1969e-10 5.42000e-13 17.56 BLLac                
-1         4FGL_J0156.8-4744 2RXS_J015645.3-474413    29.19183 -47.73816  -1.000 3.9133e-10 1.31000e-12 17.48 BLLac                
J0113+0222 -1                2RXS_J011342.6+022214    18.42977   2.37148   0.467 -1.0000e+00 9.14000e-07 16.68 BLLac                
J0103+5337 4FGL_J0103.5+5337 2RXS_J010325.8+533722    15.85816  53.62036   0.032 7.1374e-10 3.56100e-12 17.66 BLLac                
-1         4FGL_J0021.9-5140 2RXS_J002159.5-514024     5.50041 -51.67342  -1.000 5.6223e-10 4.50500e-12 16.84 BLLac                
J1731-3003 4FGL_J1731.6-3002 2CXO_J173146.8-300309   262.94521 -30.05249   0.070 1.9325e-09 1.84000e-14 14.53 Blazar               
J1723-6500 -1                2CXO_J172341.0-650036   260.92096 -65.01017   2.661 -1.0000e+00 1.17100e-13 15.46 QSO                  
J1615+4711 4FGL_J1615.6+4712 2CXO_J161541.2+471111   243.92174  47.18660   0.061 4.0953e-10 1.42200e-13 17.68 BLLac                
J1431+3952 -1                2CXO_J143120.5+395241   217.83558  39.87820   0.478 -1.0000e+00 7.12000e-13 16.31 QSO                  
J1427-4206 -1                2CXO_J142756.3-420619   216.98457 -42.10540   1.561 -1.0000e+00 6.49200e-13 17.16 QSO                  
J1146-2447 -1                2CXO_J114608.1-244732   176.53376 -24.79247   0.817 -1.0000e+00 1.31900e-13 17.35 QSO                  
J0904-5735 4FGL_J0904.9-5734 2CXO_J090453.1-573505   136.22158 -57.58494   0.253 1.3872e-08 4.18000e-13 17.09 BLLac                
J0823+2223 -1                2CXO_J082324.7+222303   125.85316  22.38425   0.581 -1.0000e+00 1.05200e-13 17.92 BLLac                
J0231+1322 -1                2CXO_J023145.8+132254    37.94123  13.38187   1.421 -1.0000e+00 4.49000e-13 17.84 QSO                  
J0109+6133 4FGL_J0109.7+6133 2CXO_J010946.3+613330    17.44310  61.55846   0.379 1.8888e-09 1.01200e-13 16.14 Blazar               
J1336-0829 -1                -1                      204.03442  -8.49772   0.474 -1.0000e+00 -1.00000e+00 15.39 Blazar               
J0710+4732 -1                2CXO_J071046.0+473211   107.69210  47.53643   0.485 -1.0000e+00 3.12400e-13 17.97 BLLac                
J1047+7238 4FGL_J1047.7+7238 -1                      161.94801  72.63693   0.054 3.8813e-10 -1.00000e+00 17.57 BLLac                
-1         4FGL_J1926.1+2059 -1                      291.49836  21.10727  -1.000 3.9181e-10 -1.00000e+00 17.10 BLLac                
J0138+2248 4FGL_J0138.0+2247 -1                       24.50477  22.80238   0.021 3.9316e-10 -1.00000e+00 17.34 BLLac                
J1725+5851 4FGL_J1725.5+5851 -1                      261.39592  58.86111   0.040 3.9970e-10 -1.00000e+00 17.34 BLLac                
J2159-2841 4FGL_J2159.1-2840 -1                      329.79555 -28.68791   0.012 4.2101e-10 -1.00000e+00 17.80 Opt                  
J2352+1749 4FGL_J2352.0+1750 -1                      358.02432  17.82049   0.031 4.3122e-10 -1.00000e+00 17.70 BLLac                
J2149+0322 4FGL_J2149.6+0323 -1                      327.42446   3.38095   0.051 4.6714e-10 -1.00000e+00 17.93 BLLac                
J0839+3540 4FGL_J0839.7+3540 -1                      129.93068  35.66705   0.039 4.7394e-10 -1.00000e+00 17.82 BLLac                
J1049+1548 4FGL_J1049.5+1548 -1                      162.41399  15.81044   0.039 4.8208e-10 -1.00000e+00 16.78 BLLac                
J0848+6606 4FGL_J0849.1+6607 -1                      132.22759  66.10264   0.029 4.8323e-10 -1.00000e+00 17.65 BLLac                
J0154+4433 4FGL_J0155.0+4433 -1                       28.72695  44.56055   0.039 4.8763e-10 -1.00000e+00 17.71 BLLac                
-1         4FGL_J1229.7-5304 -1                      187.41616 -53.05894  -1.000 4.8948e-10 -1.00000e+00 17.56 MIR                  
J1254+2211 4FGL_J1254.5+2210 -1                      193.63864  22.18435   0.038 5.0381e-10 -1.00000e+00 17.40 BLLac                
J1219-4826 4FGL_J1219.0-4827 -1                      184.75943 -48.44111   0.037 5.1190e-10 -1.00000e+00 16.97 BLLac                
-1         4FGL_J2321.7-6438 -1                      350.42591 -64.63528  -1.000 5.1808e-10 -1.00000e+00 17.55 Radio(cm)            
-1         4FGL_J0526.7-1519 -1                       81.68936 -15.31678  -1.000 5.1839e-10 -1.00000e+00 17.19 Blazar               
J1911-1908 4FGL_J1911.4-1908 -1                      287.87394 -19.14018   0.040 5.1924e-10 -1.00000e+00 17.90 AGN                  
J0849+0455 4FGL_J0849.5+0456 -1                      132.38562   4.91885   0.035 5.4241e-10 -1.00000e+00 17.64 BLLac                
J1107+0222 4FGL_J1107.6+0222 -1                      166.89965   2.37350   0.021 5.8504e-10 -1.00000e+00 17.75 BLLac                
J1829+2729 4FGL_J1829.1+2729 -1                      277.30829  27.48420  -1.000 5.8633e-10 -1.00000e+00 16.40 BLLac                
J2144+3133 4FGL_J2144.2+3132 -1                      326.06338  31.56087   0.033 6.0549e-10 -1.00000e+00 17.13 BLLac                
J1224+5001 4FGL_J1223.9+5000 -1                      186.04133  50.03208   0.029 6.0685e-10 -1.00000e+00 17.11 QSO                  
J0604+0000 4FGL_J0604.9-0000 -1                       91.24344   0.01200  -1.000 6.1331e-10 -1.00000e+00 15.27 BLLac                
J2329+6101 4FGL_J2329.7+6101 -1                      352.40984  61.02036   0.013 6.7196e-10 -1.00000e+00 15.34 Opt                  
J1925-1018 4FGL_J1925.1-1019 -1                      291.26334 -10.30344   0.038 6.9222e-10 -1.00000e+00 17.53 BLLac                
J0752-1633 4FGL_J0752.3-1631 -1                      118.09930 -16.56123   0.014 7.0872e-10 -1.00000e+00 17.57 BLLac                
J0021-2550 4FGL_J0021.5-2552 -1                        5.38562 -25.84705   0.019 7.1251e-10 -1.00000e+00 17.62 BLLac                
J0706+7741 4FGL_J0706.8+7742 -1                      106.71389  77.69361   0.061 1.0006e-09 -1.00000e+00 17.65 AGN                  
J0841-3555 4FGL_J0841.3-3554 -1                      130.34014 -35.91832   0.030 1.3733e-09 -1.00000e+00 16.88 BLLac                
J1659-3130 4FGL_J1659.7-3131 -1                      254.95382 -31.51325   0.111 1.3918e-09 -1.00000e+00 17.99 Opt                  
-1         4FGL_J2042.1+4209 -1                      310.58007  42.22436  -1.000 1.7637e-09 -1.00000e+00  6.62 Radio                
J0009+5030 4FGL_J0009.3+5030 -1                        2.34483  50.50801   0.016 2.3799e-09 -1.00000e+00 17.77 MIR                  
J1101-6056 4FGL_J1102.0-6054 -1                      165.49322 -60.94771  -1.000 3.8280e-09 -1.00000e+00  9.11 IR                   
-1         4FGL_J0648.4-1744 -1                      102.11874 -17.73484  -1.000 6.6949e-09 -1.00000e+00 17.92 QSO                  
J0259-0019 -1                -1                       44.86882  -0.33333   0.739 -1.0000e+00 -1.00000e+00 17.46 BLLac                
J1512-0905 -1                -1                      228.21055  -9.09995   2.297 -1.0000e+00 -1.00000e+00 15.96 QSO                  
J1157+1638 -1                -1                      179.39515  16.64990   0.542 -1.0000e+00 -1.00000e+00 17.42 QSO                  
J2015+3710 -1                -1                      303.86971  37.18320   2.656 -1.0000e+00 -1.00000e+00 16.57 BLLac                
J0750+8241 -1                -1                      117.74065  82.69945   0.446 -1.0000e+00 -1.00000e+00 17.82 QSO                  
J2201+5048 -1                -1                      330.43141  50.81566   0.647 -1.0000e+00 -1.00000e+00 17.76 QSO                  
J0557+2413 -1                -1                       89.26964  24.23203   0.779 -1.0000e+00 -1.00000e+00 15.83 QSO                  
J0604+2429 -1                -1                       91.22967  24.49862   1.286 -1.0000e+00 -1.00000e+00 16.82 QSO                  
J1150+2417 -1                -1                      177.58005  24.29829   0.589 -1.0000e+00 -1.00000e+00 16.62 BLLac                
J1159-2148 -1                -1                      179.96628 -21.81492   0.480 -1.0000e+00 -1.00000e+00 17.56 QSO                  
J1131-5818 -1                -1                      172.93037 -58.31485   1.523 -1.0000e+00 -1.00000e+00 16.30 QSO                  
J0811+0146 -1                -1                      122.86128   1.78117   0.678 -1.0000e+00 -1.00000e+00 17.92 BLLac                
J0457-2324 -1                -1                       74.26325 -23.41445   2.097 -1.0000e+00 -1.00000e+00 16.96 QSO                  
J1700-2610 -1                -1                      255.22148 -26.18103   1.118 -1.0000e+00 -1.00000e+00 17.85 QSO                  
J1553+1256 -1                -1                      238.38624  12.94770   0.473 -1.0000e+00 -1.00000e+00 17.38 QSO                  
J0643-1335 -1                -1                      100.88484 -13.59719   0.461 -1.0000e+00 -1.00000e+00 16.75 QSO                  
J1832-2039 -1                -1                      278.04603 -20.66339   0.545 -1.0000e+00 -1.00000e+00 17.70 BLLac                
J2331-3811 -1                -1                      352.99782 -38.19657   0.607 -1.0000e+00 -1.00000e+00 17.12 QSO                  
J1248-4559 -1                -1                      192.11873 -45.99644   0.417 -1.0000e+00 -1.00000e+00 16.86 QSO                  
J1215-1731 -1                -1                      183.94480 -17.52928   1.465 -1.0000e+00 -1.00000e+00 17.18 QSO                  
J0745-2451 -1                -1                      116.29276 -24.86216   0.560 -1.0000e+00 -1.00000e+00 14.79 QSO                  
J0512+4041 -1                -1                       78.21893  40.69545   0.849 -1.0000e+00 -1.00000e+00 15.73 BLLac                
J1837-7108 -1                -1                      279.36965 -71.14543   1.601 -1.0000e+00 -1.00000e+00 17.08 QSO                  
J0921-2618 -1                -1                      140.37231 -26.31205   1.465 -1.0000e+00 -1.00000e+00 17.87 QSO                  
J1617+0246 -1                -1                      244.45795   2.77864   0.429 -1.0000e+00 -1.00000e+00 17.34 QSO                  
J0510+1800 -1                -1                       77.50987  18.01155   0.723 -1.0000e+00 -1.00000e+00 17.56 QSO                  
J1147-0724 -1                -1                      176.96481  -7.41143   0.740 -1.0000e+00 -1.00000e+00 17.89 QSO                  
J0842+1835 -1                -1                      130.52123  18.59472   0.603 -1.0000e+00 -1.00000e+00 16.74 QSO                  
J0653+3705 -1                -1                      103.49285  37.09461   0.451 -1.0000e+00 -1.00000e+00 17.89 QSO                  
J1703-6212 -1                -1                      255.90226 -62.21111   0.740 -1.0000e+00 -1.00000e+00 17.95 BLLac                
J1335+4542 -1                -1                      203.84151  45.71062   0.671 -1.0000e+00 -1.00000e+00 17.71 QSO                  
J0228-0337 -1                -1                       37.22171  -3.62698   0.629 -1.0000e+00 -1.00000e+00 17.48 QSO                  
J0042+5708 -1                -1                       10.58105  57.14350   0.822 -1.0000e+00 -1.00000e+00 17.96 QSO                  
J0106-0315 -1                -1                       16.68012  -3.26008   0.477 -1.0000e+00 -1.00000e+00 17.69 QSO                  
J1048+7143 -1                -1                      162.11508  71.72665   1.127 -1.0000e+00 -1.00000e+00 17.57 QSO                  
J1804+0101 -1                -1                      271.06660   1.02567   0.815 -1.0000e+00 -1.00000e+00 17.34 QSO                  
J0340-2119 -1                -1                       55.14837 -21.32533   0.590 -1.0000e+00 -1.00000e+00 17.10 BLLac                
J0659+0813 -1                -1                      104.82498   8.22526   0.477 -1.0000e+00 -1.00000e+00 17.01 QSO                  
J0205+3212 -1                -1                       31.27052  32.20836   1.400 -1.0000e+00 -1.00000e+00 17.56 QSO                  
J1346-6024 -1                -1                      206.70434 -60.40815   1.295 -1.0000e+00 -1.00000e+00 16.41 QSO                  
J1239-1023 -1                -1                      189.92942 -10.39130   1.056 -1.0000e+00 -1.00000e+00 17.59 QSO                  
J0049-5738 -1                -1                       12.49780 -57.64093   1.470 -1.0000e+00 -1.00000e+00 17.81 QSO                  
J0536+5038 -1                -1                       84.08430  50.64063   0.467 -1.0000e+00 -1.00000e+00 17.69 QSO                  
J2022+7611 -1                -1                      305.64823  76.19060   0.528 -1.0000e+00 -1.00000e+00 17.55 BLLac                
J1925+2106 -1                -1                      291.49836  21.10727   1.221 -1.0000e+00 -1.00000e+00 17.10 BLLac                
J0424+0204 -1                -1                       66.03568   2.07360   0.428 -1.0000e+00 -1.00000e+00 16.88 QSO                  
J0702-1951 -1                -1                      105.67875 -19.85612   0.755 -1.0000e+00 -1.00000e+00 17.81 QSO                  
J0731-2224 -1                -1                      112.88128 -22.40580   0.479 -1.0000e+00 -1.00000e+00 17.81 QSO                  
J2247-1237 -1                -1                      341.96934 -12.62214   0.532 -1.0000e+00 -1.00000e+00 17.91 QSO                  
J0348-1610 -1                -1                       57.16363 -16.17160   0.462 -1.0000e+00 -1.00000e+00 17.09 BLLac                
J1041+0610 -1                -1                      160.32151   6.17137   1.277 -1.0000e+00 -1.00000e+00 16.69 BLLac                
J1257-3155 -1                -1                      194.49609 -31.92135   1.376 -1.0000e+00 -1.00000e+00 17.32 QSO                  
J0925+0019 -1                -1                      141.28256   0.32054   0.670 -1.0000e+00 -1.00000e+00 17.34 BLLac                
J0725+1425 -1                -1                      111.32003  14.42049   0.682 -1.0000e+00 -1.00000e+00 17.93 BLLac                
J2244+4057 -1                -1                      341.05305  40.95378   0.916 -1.0000e+00 -1.00000e+00 16.47 BLLac                
J2024+1718 -1                -1                      306.23568  17.30367   0.481 -1.0000e+00 -1.00000e+00 17.53 QSO                  
J1624-6809 -1                -1                      246.07682 -68.15347   1.292 -1.0000e+00 -1.00000e+00 16.17 QSO                  
J2345-1555 -1                -1                      356.30193 -15.91884   0.558 -1.0000e+00 -1.00000e+00 17.12 BLLac                
J1510-0543 -1                -1                      227.72330  -5.71873   0.543 -1.0000e+00 -1.00000e+00 17.47 QSO                  
J0656-0323 -1                -1                      104.04634  -3.38522   0.707 -1.0000e+00 -1.00000e+00 16.77 QSO                  
J0919-5340 -1                -1                      139.93350 -53.66846   0.509 -1.0000e+00 -1.00000e+00 17.48 QSO                  
J0148+3854 -1                -1                       27.10157  38.90145   0.493 -1.0000e+00 -1.00000e+00 17.50 QSO                  
J2323-0317 -1                -1                      350.88314  -3.28473   0.777 -1.0000e+00 -1.00000e+00 17.91 QSO                  
J1232-0224 -1                -1                      188.00007  -2.40133   0.712 -1.0000e+00 -1.00000e+00 16.80 QSO                  
J1719+0817 -1                -1                      259.96753   8.28432   0.429 -1.0000e+00 -1.00000e+00 16.66 QSO                  
J2005-1822 -1                -1                      301.32205 -18.36759   0.445 -1.0000e+00 -1.00000e+00 17.98 QSO                  
J1740+2211 -1                -1                      265.02443  22.18360   0.442 -1.0000e+00 -1.00000e+00 17.58 QSO                  
J1751+0939 -1                -1                      267.88674   9.65020   2.374 -1.0000e+00 -1.00000e+00 17.17 BLLac                
J1103-5357 -1                -1                      165.96759 -53.95019   0.466 -1.0000e+00 -1.00000e+00 17.44 BLLac                
J0108+0135 -1                -1                       17.16155   1.58342   2.309 -1.0000e+00 -1.00000e+00 17.78 QSO                  
J1513-1012 -1                -1                      228.43706 -10.20007   1.325 -1.0000e+00 -1.00000e+00 17.96 QSO                  
J1347-2958 4FGL_J1347.1-2959 -1                      206.77866 -29.97846   0.030 3.8943e-10 -1.00000e+00 17.42 BLLac                
J1626-7638 4FGL_J1626.6-7639 -1                      246.65904 -76.64878   0.047 3.9057e-10 -1.00000e+00 17.32 BLLac                
J0933-5240 4FGL_J0933.5-5240 -1                      143.38821 -52.67201   0.288 4.1264e-10 -1.00000e+00 14.60 Opt                  
J2200+2137 4FGL_J2200.1+2138 -1                      330.05916  21.63251   0.154 4.3138e-10 -1.00000e+00 17.70 BLLac                
J1125-3557 4FGL_J1125.5-3557 -1                      171.38117 -35.95093   0.103 4.4429e-10 -1.00000e+00 17.77 BLLac                
J0758+2705 4FGL_J0758.9+2703 -1                      119.69580  27.08766   0.076 4.6671e-10 -1.00000e+00 17.60 BLLac                
J1050+0432 4FGL_J1050.1+0432 -1                      162.54192   4.54698   0.341 4.7771e-10 -1.00000e+00 18.00 QSO                  
J1249-2808 4FGL_J1249.2-2809 -1                      192.33045 -28.14290   0.026 4.8770e-10 -1.00000e+00 17.24 BLLac                
J0737-8248 4FGL_J0737.3-8247 -1                      114.27511 -82.81116  -1.000 4.8921e-10 -1.00000e+00 17.88 BLLac                
J0700+1304 4FGL_J0700.2+1304 -1                      105.05966  13.07344   0.033 5.1049e-10 -1.00000e+00 17.86 BLLac                
J2021+0629 4FGL_J2021.9+0629 -1                      305.48110   6.48713   0.047 5.2858e-10 -1.00000e+00 16.98 BLLac                
J1315-0733 4FGL_J1315.9-0732 -1                      198.97073  -7.55058   0.030 5.4041e-10 -1.00000e+00 18.00 BLLac                
J1844+5709 4FGL_J1844.9+5709 -1                      281.21234  57.16072   0.093 5.5613e-10 -1.00000e+00 17.49 BLLac                
J1559+2316 4FGL_J1559.9+2319 -1                      239.96751  23.28242   0.071 5.6924e-10 -1.00000e+00 17.67 BLLac                
J1259-3748 4FGL_J1259.8-3749 -1                      194.95751 -37.81616   0.021 6.0281e-10 -1.00000e+00 17.48 BLLac                
J1213+1307 4FGL_J1213.6+1306 -1                      183.38404  13.12247   0.084 6.0515e-10 -1.00000e+00 17.91 QSO                  
J0256+0333 4FGL_J0256.3+0334 -1                       44.11729   3.55882   0.034 6.0817e-10 -1.00000e+00 17.65 BLLac                
J0212+2244 4FGL_J0212.9+2244 -1                       33.22015  22.74785   0.053 6.1385e-10 -1.00000e+00 17.71 BLLac                
J1439-1531 4FGL_J1440.0-1530 -1                      219.98697 -15.53071   0.252 6.2287e-10 -1.00000e+00 17.86 BLLac                
J1207-0106 4FGL_J1207.7-0106 -1                      181.92366  -1.11019   0.200 6.5849e-10 -1.00000e+00 17.80 QSO                  
J1912+0518 4FGL_J1913.2+0512 -1                      288.22602   5.30014  -1.000 6.7166e-10 -1.00000e+00 17.15 Radio                
J0703-3914 4FGL_J0703.2-3914 -1                      105.80268 -39.23858   0.073 6.8359e-10 -1.00000e+00 17.44 BLLac                
J0829-1141 4FGL_J0829.6-1140 -1                      127.41323 -11.68434   0.025 6.9053e-10 -1.00000e+00 17.06 BLLac                
J1359-3746 4FGL_J1359.8-3746 -1                      209.95716 -37.76690   0.040 6.9520e-10 -1.00000e+00 16.75 BLLac                
J2311+0205 4FGL_J2311.0+0205 -1                      347.75539   2.08481   0.090 7.1146e-10 -1.00000e+00 17.30 BLLac                
J1948+1314 4FGL_J1949.0+1314 -1                      297.23008  13.24440   0.066 7.2048e-10 -1.00000e+00 17.38 BLLac                
J2324+0802 4FGL_J2324.7+0801 -1                      351.18885   8.03505   0.042 7.4957e-10 -1.00000e+00 17.77 BLLac                
J0653+2815 4FGL_J0653.7+2815 -1                      103.43449  28.26314   0.023 7.6563e-10 -1.00000e+00 17.64 BLLac                
-1         4FGL_J1738.8-3418 -1                      264.80593 -34.29738  -1.000 7.9209e-10 -1.00000e+00 15.74 Radio                
J0440+2750 4FGL_J0440.8+2749 -1                       70.20985  27.84636   0.033 8.0284e-10 -1.00000e+00 17.82 BLLac                
J0942-0759 4FGL_J0942.3-0800 -1                      145.58942  -7.99811   0.199 8.2157e-10 -1.00000e+00 17.63 BLLac                
J1259-2310 4FGL_J1259.1-2311 -1                      194.78526 -23.17740   0.353 8.2408e-10 -1.00000e+00 17.76 BLLac                
J1945-3111 4FGL_J1946.0-3112 -1                      296.49737 -31.19399   0.132 8.2854e-10 -1.00000e+00 17.98 BLLac                
J1600-5811 4FGL_J1600.3-5811 -1                      240.05157 -58.18416   0.317 8.7213e-10 -1.00000e+00 16.28 BLLac                
J1018-3123 4FGL_J1018.3-3124 -1                      154.61981 -31.39829   0.360 8.9984e-10 -1.00000e+00 17.54 QSO                  
J0625+4440 4FGL_J0625.3+4439 -1                       96.32611  44.66712   0.313 9.0525e-10 -1.00000e+00 17.74 BLLac                
J1704-0528 4FGL_J1704.5-0527 -1                      256.14099  -5.47801   0.012 9.3899e-10 -1.00000e+00 18.00 BLLac                
J1558+5625 4FGL_J1558.8+5625 -1                      239.70120  56.42059   0.145 9.4774e-10 -1.00000e+00 17.68 BLLac                
J2300+3137 4FGL_J2300.3+3136 -1                      345.09516  31.61789   0.056 9.6810e-10 -1.00000e+00 17.58 BLLac                
J0422-0643 4FGL_J0422.1-0644 -1                       65.54498  -6.72926   0.151 9.7185e-10 -1.00000e+00 17.56 QSO                  
J1809+2910 4FGL_J1809.7+2910 -1                      272.43914  29.17220   0.087 1.0136e-09 -1.00000e+00 17.21 BLLac                
J1026-8543 4FGL_J1027.0-8542 -1                      156.64322 -85.72064   0.073 1.0820e-09 -1.00000e+00 17.68 BLLac                
J1628+7706 4FGL_J1628.6+7706 -1                      247.13772  77.11387   0.049 1.1273e-09 -1.00000e+00 17.54 BLLac                
J2018+3851 4FGL_J2018.5+3852 -1                      304.62927  38.85538   0.266 1.1635e-09 -1.00000e+00 17.75 BLLac                
J1921-1607 4FGL_J1921.8-1607 -1                      290.46469 -16.12016   0.033 1.1822e-09 -1.00000e+00 16.92 BLLac                
J1741-2537 4FGL_J1741.8-2537 -1                      265.47687 -25.62872   0.017 1.1864e-09 -1.00000e+00 16.34 Radio                
J1012+0630 4FGL_J1012.3+0629 -1                      153.05562   6.51589   0.136 1.1944e-09 -1.00000e+00 17.68 BLLac                
J2016-0903 4FGL_J2016.3-0903 -1                      304.10015  -9.05930   0.055 1.2194e-09 -1.00000e+00 16.87 BLLac                
J0712+5033 4FGL_J0712.7+5033 -1                      108.18201  50.55631   0.356 1.2294e-09 -1.00000e+00 17.48 BLLac                
J0058-3234 4FGL_J0058.0-3233 -1                       14.50929 -32.57243   0.131 1.3263e-09 -1.00000e+00 17.33 BLLac                
J2015-0137 4FGL_J2015.2-0137 -1                      303.81316  -1.62571   0.328 1.3307e-09 -1.00000e+00 17.82 BLLac                
J0030-4224 4FGL_J0030.3-4224 -1                        7.57289 -42.41291   0.331 1.3401e-09 -1.00000e+00 17.92 QSO                  
J0902+2050 4FGL_J0902.4+2051 -1                      135.61213  20.84622   0.101 1.3700e-09 -1.00000e+00 16.16 BLLac                
J0807-0541 4FGL_J0807.1-0541 -1                      121.79007  -5.68720   0.175 1.3775e-09 -1.00000e+00 17.43 BLLac                
J0154+0823 4FGL_J0153.9+0823 -1                       28.51154   8.39752   0.090 1.3836e-09 -1.00000e+00 17.86 BLLac                
J0515+1527 4FGL_J0515.8+1527 -1                       78.94731  15.45461   0.069 1.4052e-09 -1.00000e+00 17.80 BLLac                
J0850+4854 4FGL_J0850.0+4855 -1                      132.50146  48.91630   0.078 1.4400e-09 -1.00000e+00 17.01 Blazar               
J0617+5701 4FGL_J0617.2+5701 -1                       94.32051  57.02123   0.308 1.4426e-09 -1.00000e+00 17.21 BLLac                
J1047-6217 4FGL_J1047.8-6216 -1                      161.92859 -62.28740  -1.000 1.4508e-09 -1.00000e+00 16.72 QSO                  
J0115+0356 4FGL_J0115.6+0356 -1                       18.91880   3.94536   0.067 1.4710e-09 -1.00000e+00 17.48 BLLac                
-1         4FGL_J2325.4-3559 -1                      351.36921 -35.96506  -1.000 1.4965e-09 -1.00000e+00 17.58 QSO                  
J0814+6431 4FGL_J0814.6+6430 -1                      123.66329  64.52279   0.139 1.5974e-09 -1.00000e+00 16.04 BLLac                
J0817-0933 4FGL_J0817.8-0934 -1                      124.45729  -9.55848   0.187 1.6288e-09 -1.00000e+00 17.43 BLLac                
J1518-2731 4FGL_J1518.0-2731 -1                      229.51500 -27.52533   0.134 1.6547e-09 -1.00000e+00 16.87 BLLac                
J1218-0119 4FGL_J1218.5-0119 -1                      184.64554  -1.33176   0.216 1.8254e-09 -1.00000e+00 16.90 BLLac                
J2039-1046 4FGL_J2039.0-1046 -1                      309.75296 -10.77830   0.300 1.9078e-09 -1.00000e+00 17.92 BLLac                
J1312-2156 4FGL_J1312.4-2156 -1                      198.13148 -21.93983   0.046 2.0834e-09 -1.00000e+00 16.47 BLLac                
J1844+1546 4FGL_J1844.4+1547 -1                      281.10567  15.77940   0.047 2.2926e-09 -1.00000e+00 17.29 BLLac                
J2141-6411 4FGL_J2141.7-6410 -1                      325.44350 -64.18735   0.172 2.3101e-09 -1.00000e+00 17.88 QSO                  
J0607+4739 4FGL_J0607.4+4739 -1                       91.84690  47.66304   0.256 2.9077e-09 -1.00000e+00 16.80 BLLac                
J0612+4122 4FGL_J0612.8+4122 -1                       93.21327  41.37706   0.245 4.6623e-09 -1.00000e+00 17.04 BLLac                


==> anc/CDS_tables/table2.txt <==
J0001-0746 J0001.2-0747 2RXS_J000117.3-074628     0.32510  -7.77414  0.175 7.0245e-10 3.30500e-11 16.38     
J0009+0628 J0009.1+0628 2RXS_J000904.1+062821     2.26638   6.47257  0.128 5.0971e-10 2.30900e-13 17.88     
J0010+4412 -1           2RXS_J001030.4+441234     2.62519  44.21181  0.139 -1.0000e+00 1.22900e-10 17.73     
J0015+5551 J0015.6+5551 2RXS_J001541.3+555142     3.91729  55.86241  0.039 3.5445e-10 2.34350e-12 17.62     
J0019-8152 J0019.3-8152 2RXS_J001928.4-815254     4.83602 -81.88095  0.027 5.8907e-10 8.38700e-09 16.58     
J0021+4652 -1           -1                        5.38050  46.86720  0.018 -1.0000e+00 -1.00000e+00 18.00     
J0022-1853 J0022.1-1854 2RXS_J002209.2-185333     5.53862 -18.89302  0.080 8.5615e-10 2.47500e-12 17.13     
J0045+2127 J0045.3+2128 2RXS_J004519.5+212737    11.33041  21.46111  0.045 1.3953e-09 2.39900e-12 16.61     
J0045+1217 J0045.7+1217 2RXS_J004544.0+121715    11.43059  12.28661  0.060 9.8525e-10 7.23000e-07 17.51     
J0047+3948 J0047.9+3947 2RXS_J004755.1+394859    11.98010  39.81600  0.015 6.4650e-10 2.24700e-07 17.29     
J0051-6242 J0051.2-6242 2RXS_J005117.7-624153    12.81850 -62.70150 -1.000 1.8677e-09 4.30800e-11 16.16     
J0056-2117 J0056.4-2118 2RXS_J005633.6-211654    14.13448 -21.28559  0.060 1.0425e-09 2.44300e-13 17.11     
J0058-3234 J0058.0-3233 -1                       14.50929 -32.57243  0.131 1.3263e-09 -1.00000e+00 16.97     
J0109+1816 J0109.1+1815 2RXS_J010908.1+181602    17.28407  18.26875  0.045 7.3994e-10 1.05800e-11 16.85     
J0110+6805 J0110.1+6805 2RXS_J011011.1+680537    17.55364  68.09478  0.290 1.9892e-09 5.34600e-13 16.49     
J0114+1325 J0114.8+1326 2RXS_J011452.6+132535    18.71990  13.42709  0.041 1.1669e-09 2.36700e-08 16.91     
J0120-2701 J0120.4-2701 2RXS_J012032.5-270119    20.13193 -27.02351  0.598 3.3654e-09 9.72400e-13 15.87     
J0136+3905 J0136.5+3906 2RXS_J013632.8+390556    24.13583  39.09978  0.035 4.4831e-09 1.84400e-11 15.42     
J0137+5814 J0137.9+5814 2RXS_J013748.2+581418    24.46032  58.23648  0.097 1.5462e-09 3.42700e-11 16.28     
J0141-0928 J0141.4-0928 2RXS_J014126.7-092856    25.35763  -9.47880  0.544 3.5476e-09 5.51000e-13 17.08     
J0143-5845 J0143.7-5846 2RXS_J014348.3-584555    25.94763 -58.76427  0.022 1.0227e-09 1.84500e-11 16.65     
J0147+4859 -1           -1                       26.90740  48.99375  0.133 -1.0000e+00 -1.00000e+00 17.14     
J0158-3932 J0158.5-3932 2RXS_J015834.9-393209    29.65878 -39.53439  0.069 7.1080e-10 3.29400e-08 17.02     
J0159+1047 J0159.5+1046 2RXS_J015934.9+104708    29.89330  10.78494  0.029 1.1990e-09 3.69700e-12 17.26     
J0206+5705 -1           -1                       31.52104  57.09474  0.011 -1.0000e+00 -1.00000e+00 16.60     
J0209-5229 J0209.3-5228 2RXS_J020922.3-522921    32.34007 -52.48966 -1.000 2.2442e-09 1.24900e-11 16.30     
J0210-5101 J0210.7-5101 2RXS_J021047.5-510055    32.69250 -51.01719  1.025 9.0164e-09 8.20300e-13 16.65     
J0211+1051 J0211.2+1051 XMMSL2_J021113.0+105138  32.80491  10.85967  0.484 5.9975e-09 5.36103e-12 14.69     
J0212+2244 J0212.9+2244 -1                       33.22015  22.74785  0.053 6.1385e-10 -1.00000e+00 17.48     
J0214+5144 J0214.3+5145 2RXS_J021417.6+514457    33.57473  51.74776  0.101 4.6148e-10 9.63300e-12 16.57     
J0216-6636 J0216.8-6635 2RXS_J021652.4-663643    34.21196 -66.61183  0.026 7.5094e-10 9.82200e-12 17.15     
J0217+0837 J0217.2+0837 2RXS_J021716.5+083709    34.32135   8.61775  0.650 1.8461e-09 4.94000e-11 16.18     
J0222+4302 J0222.6+4302 2RXS_J022238.5+430219    35.66505  43.03550  0.495 1.2965e-08 2.33900e-12 14.18     
J0223+3912 J0223.5+3912 -1                       35.86831  39.21425  0.044 3.4513e-10 -1.00000e+00 17.85     
J0232+2017 J0232.8+2018 2RXS_J023248.2+201720    38.20256  20.28819  0.031 3.0044e-10 9.47900e-12 17.97     
J0237-2447 -1           2RXS_J023732.4-244759    39.38250 -24.79749  0.013 -1.0000e+00 5.43610e-13 17.47     
J0237-3603 J0237.6-3602 2RXS_J023733.9-360328    39.39186 -36.05790  0.022 2.4865e-10 5.79900e-11 17.40     
J0238-3905 J0238.1-3905 2RXS_J023800.2-390503    39.50264 -39.08465  0.047 3.7780e-10 4.74200e-11 17.98     
J0238-3116 J0238.4-3116 2RXS_J023832.6-311658    39.63534 -31.28279  0.022 8.4801e-10 1.26300e-11 16.40     
J0256+0333 J0256.3+0334 -1                       44.11730   3.55882  0.034 6.0817e-10 -1.00000e+00 17.46     
J0301-1652 J0301.0-1652 -1                       45.31926 -16.87919  0.149 1.5913e-10 -1.00000e+00 17.58     
J0303+4716 J0303.6+4716 2RXS_J030330.2+471603    45.89684  47.27119  1.893 2.9123e-09 4.44800e-13 16.24     
J0310-5016 J0310.6-5017 2RXS_J031036.0-501614    47.64470 -50.27531  0.007 3.1128e-10 2.24100e-11 17.91     
J0312+3615 J0312.9+3614 2RXS_J031250.7+361529    48.20953  36.25543  0.066 3.9253e-10 2.72500e-12 17.93     
J0312+5245 -1           -1                       48.21114  52.75700  0.108 -1.0000e+00 -1.00000e+00 17.87     
J0314+0619 J0314.3+0620 2RXS_J031422.8+061955    48.59970   6.33237  0.020 3.5536e-10 2.53300e-11 17.10     
J0316+0904 J0316.2+0905 2RXS_J031611.4+090441    49.05305   9.07869  0.057 1.8077e-09 4.77500e-10 17.10     
J0316-6437 J0316.2-6437 2RXS_J031614.3-643723    49.05972 -64.62540  0.013 5.8055e-10 3.22300e-12 17.92     
J0318+2134 J0318.7+2135 -1                       49.69029  21.57686  0.026 8.2251e-10 -1.00000e+00 17.69     
J0321+2336 J0322.0+2335 2RXS_J032159.2+233618    50.49988  23.60311  0.035 1.4538e-09 2.54600e-07 16.72     
J0323-0111 J0323.7-0111 2RXS_J032342.6-011135    50.93175  -1.19617  0.016 7.5415e-10 8.51100e-12 17.27     
J0324+3410 J0324.8+3412 2RXS_J032441.2+341055    51.17151  34.17940  0.287 7.0343e-10 3.09640e-12 15.48     
J0326+0225 J0326.2+0225 2RXS_J032613.8+022522    51.55812   2.42074  0.028 6.7561e-10 7.58800e-10 17.08     
J0329+3510 J0328.9+3514 2RXS_J032915.3+351015    52.31398  35.16833  0.489 1.9840e-10 2.04800e-06 16.66     
J0331-6155 J0331.3-6156 2RXS_J033118.2-615533    52.82680 -61.92470 -1.000 7.0249e-10 5.51500e-12 17.79     
J0333+7850 J0333.7+7851 XMMSL2_J033345.6+785029  53.43571  78.84126  0.024 8.1955e-10 5.54376e-13 17.39     
J0333+4006 J0333.8+4007 -1                       53.44508  40.11072  0.015 2.2936e-10 -1.00000e+00 17.97     
J0333+6536 J0333.9+6537 2RXS_J033357.0+653705    53.48641  65.61561  0.077 1.4981e-09 1.33000e-13 17.75     
J0334-3725 J0334.2-3725 2RXS_J033415.2-372537    53.56427 -37.42863  0.437 2.7433e-09 6.07200e-10 15.66     
J0338+1302 J0338.5+1302 -1                       54.62200  13.03762  0.017 1.5679e-09 -1.00000e+00 17.59     
J0340+4732 -1           -1                       55.04495  47.54092  0.303 -1.0000e+00 -1.00000e+00 17.89     
J0348-1610 J0348.6-1609 -1                       57.16363 -16.17160  0.462 6.0460e-10 -1.00000e+00 16.71     
J0409-0400 J0409.8-0359 -1                       62.44411  -4.00099  0.010 6.4498e-10 -1.00000e+00 17.69     
J0410+4216 J0410.9+4216 -1                       62.74961  42.26914  0.073 7.4864e-10 -1.00000e+00 17.60     
J0424+0036 J0424.7+0036 2RXS_J042446.8+003600    66.19518   0.60176  0.415 1.5775e-09 1.47800e-06 15.49     
J0425-5331 J0424.9-5331 2RXS_J042505.9-533152    66.26780 -53.53285  0.192 7.0418e-10 2.25000e-13 16.57     
J0429-3059 J0429.9-3101 -1                       67.49558 -30.99313  0.017 3.6665e-10 -1.00000e+00 17.65     
J0432+3131 -1           2RXS_J043207.0+313026    68.02684  31.52037  0.154 -1.0000e+00 1.52900e-07 17.80     
J0434+0923 J0434.7+0922 -1                       68.67080   9.39687  0.028 6.4473e-10 -1.00000e+00 17.61     
J0504+2802 -1           -1                       76.22628  28.04222  0.163 -1.0000e+00 -1.00000e+00 18.00     
J0505+0415 J0505.6+0415 2RXS_J050534.5+041558    76.39487   4.26516  0.049 5.7087e-10 1.24200e-11 17.57     
J0506-5435 J0506.9-5435 2RXS_J050656.9-543454    76.74090 -54.58439  0.010 5.0342e-10 1.51100e-11 17.48     
J0509+0541 J0509.4+0542 2RXS_J050926.9+054146    77.35819   5.69315  0.381 7.8896e-09 3.53900e-07 14.82     
J0512+4041 J0512.8+4041 -1                       78.21893  40.69545  0.849 8.1717e-10 -1.00000e+00 15.11     
J0520+2921 -1           -1                       80.24539  29.36127  0.037 -1.0000e+00 -1.00000e+00 17.89     
J0536+1733 J0536.2+1733 -1                       84.06290  17.55806  0.056 6.0212e-10 -1.00000e+00 17.80     
J0537-5718 J0537.7-5717 2RXS_J053754.2-571909    84.45397 -57.30836  0.023 4.4249e-10 5.68920e-13 17.46     
J0541+3126 -1           -1                       85.39682  31.44562  0.047 -1.0000e+00 -1.00000e+00 16.71     
J0543-5532 J0543.9-5531 2RXS_J054357.3-553207    85.98838 -55.53537 -1.000 2.3909e-09 1.77000e-11 16.19     
J0552+2007 -1           -1                       88.02917  20.12216  0.183 -1.0000e+00 -1.00000e+00 17.14     
J0553-2034 J0553.5-2034 2RXS_J055332.2-203432    88.38802 -20.57191  0.017 7.9625e-10 3.80900e-11 17.28     
J0558+2701 -1           -1                       89.61712  27.02079  0.056 -1.0000e+00 -1.00000e+00 17.49     
J0558-7459 J0558.8-7459 -1                       89.69183 -74.98478  0.146 5.9235e-10 -1.00000e+00 17.79     
J0559+1228 -1           -1                       89.86124  12.47756  0.019 -1.0000e+00 -1.00000e+00 17.54     
-1         J0602.8-4019 2RXS_J060251.9-401835    90.71371 -40.31259 -1.000 1.2678e-09 6.38900e-07 16.79     
J0602+4212 -1           -1                       90.74560  42.20278  0.166 -1.0000e+00 -1.00000e+00 16.27     
J0603+0622 -1           -1                       90.80981   6.37443  0.164 -1.0000e+00 -1.00000e+00 16.15     
J0604-4817 J0604.1-4816 2RXS_J060408.8-481726    91.03593 -48.29032  0.012 2.8552e-10 8.88800e-12 17.90     
J0607+4739 J0607.4+4739 -1                       91.84690  47.66304  0.256 2.9077e-09 -1.00000e+00 16.30     
J0610-1847 J0610.1-1848 2RXS_J061016.9-184746    92.57453 -18.79447  0.288 5.1958e-10 2.78700e-11 17.56     
J0612+4122 J0612.8+4122 -1                       93.21327  41.37706  0.245 4.6623e-09 -1.00000e+00 16.51     
J0615-3117 J0615.3-3117 2RXS_J061516.8-311701    93.83005 -31.28933  0.099 3.1959e-10 7.99700e-08 17.22     
J0617+5701 J0617.2+5701 -1                       94.32051  57.02123  0.308 1.4426e-09 -1.00000e+00 16.81     
J0620+2643 J0620.7+2643 2RXS_J062039.9+264341    95.16691  26.72553  0.029 1.8950e-10 2.89500e-11 17.65     
J0623+3044 J0623.2+3044 -1                       95.81681  30.74937  0.039 4.4314e-10 -1.00000e+00 17.69     
J0625+4440 J0625.3+4439 -1                       96.32611  44.66712  0.313 9.0525e-10 -1.00000e+00 17.32     
J0625+1440 -1           2RXS_J062546.5+144031    96.44134  14.67215  0.084 -1.0000e+00 1.79000e-11 16.38     
J0629+1527 -1           -1                       97.41345  15.46583  0.068 -1.0000e+00 -1.00000e+00 17.99     
J0630-2406 J0630.9-2406 2RXS_J063059.6-240634    97.74801 -24.11283  0.065 5.0896e-09 2.94000e-12 15.39     
J0640-1253 J0640.0-1253 2RXS_J064007.4-125316   100.02993 -12.88761  0.057 4.6955e-10 9.19200e-12 17.19     
J0649+0538 J0650.7+2503 -1                      102.39960   5.63996  0.090 4.5001e-09 -1.00000e+00 17.15     
J0650+2502 -1           2RXS_J065046.6+250256   102.69371  25.04990  0.066 -1.0000e+00 8.65700e-10 14.89     
J0653+0520 -1           -1                      103.32911   5.34874  0.038 -1.0000e+00 -1.00000e+00 17.17     
J0658+0637 J0658.6+0636 -1                      104.68760   6.61986  0.026 3.1701e-10 -1.00000e+00 17.91     
J0700+1304 J0700.2+1304 -1                      105.05966  13.07344  0.033 5.1049e-10 -1.00000e+00 17.43     
J0700-6610 J0700.5-6610 2RXS_J070033.0-661029   105.13022 -66.17923  0.144 3.9466e-09 2.70700e-07 15.17     
J0703-3914 J0703.2-3914 -1                      105.80268 -39.23858  0.073 6.8359e-10 -1.00000e+00 17.14     
J0703-0051 -1           2RXS_J070317.9-005103   105.82953   0.85088  0.395 -1.0000e+00 2.59800e-06 15.84     
J0707+6110 J0706.9+6109 -1                      106.75257  61.16989  0.258 3.5449e-10 -1.00000e+00 17.22     
J0708+2241 J0709.1+2241 2RXS_J070858.1+224124   107.24287  22.69319  0.074 9.7995e-10 1.62000e-06 16.52     
J0709-1527 J0709.2-1527 2RXS_J070912.3-152707   107.30215 -15.45096  0.047 4.0047e-10 2.63210e-12 16.79     
J0712+5033 J0712.7+5033 -1                      108.18201  50.55631  0.356 1.2294e-09 -1.00000e+00 17.20     
J0718-4319 J0718.6-4319 2RXS_J071844.1-432009   109.68178 -43.33048  0.022 2.2871e-09 -1.00000e+00 16.73     
J0722-0731 J0723.0-0732 2RXS_J072259.5-073130   110.74868  -7.52634  0.031 5.3973e-10 4.08200e-12 16.49     
J0725-0503 J0725.5-0504 2RXS_J072528.9-050327   111.37318  -5.06041  0.022 2.0237e-10 2.17900e-12 17.85     
J0730-0535 J0730.5-0535 2RXS_J080821.3+125356   112.61849  -5.59636  0.086 1.0584e-09 4.32960e-14 16.60     
J0731-1402 J0731.2-1403 -1                      112.80411 -14.03526  0.015 4.4088e-10 -1.00000e+00 17.58     
J0731-3010 J0731.8-3009 -1                      112.96332 -30.18307  0.018 2.6645e-10 -1.00000e+00 17.55     
J0733+5153 J0733.4+5152 2RXS_J073326.8+515359   113.36163  51.89886  0.023 2.2375e-10 1.12400e-11 17.82     
J0737-8248 J0737.3-8247 -1                      114.27540 -82.81112  0.009 4.8921e-10 -1.00000e+00 17.88     
J0738+1742 J0738.1+1742 2RXS_J073807.7+174227   114.53081  17.70528  0.762 6.0852e-09 1.64700e-12 16.09     
J0754+4823 J0754.7+4823 2RXS_J075446.1+482356   118.69029  48.39743  0.384 1.6242e-09 7.54800e-08 16.47     
J0757+0956 J0757.1+0956 2RXS_J075706.7+095641   119.27768   9.94301  1.070 1.5845e-09 2.45500e-12 16.57     
J0758+2705 J0758.9+2703 -1                      119.69580  27.08766  0.076 4.6671e-10 -1.00000e+00 17.72     
J0800-2011 -1           -1                      120.05664 -20.19113  0.072 -1.0000e+00 -1.00000e+00 16.93     
J0804-3629 J0804.0-3629 -1                      121.02219 -36.48821  0.038 1.1701e-09 -1.00000e+00 17.70     
J0806+5931 J0806.5+5930 2RXS_J080625.5+593106   121.60812  59.51859  0.045 2.7178e-10 1.94660e-12 17.65     
J0807-0541 J0807.1-0541 -1                      121.79007  -5.68720  0.175 1.3775e-09 -1.00000e+00 17.03     
J0809+3455 J0809.6+3455 2RXS_J080938.5+345544   122.41203  34.92702  0.052 2.1398e-10 4.01200e-12 17.91     
J0809+5218 J0809.8+5218 2RXS_J080949.1+521855   122.45494  52.31618  0.122 3.8011e-09 7.22400e-11 15.00     
J0811-7530 J0811.0-7529 4XMM_J081103.2-753028   122.76336 -75.50773  0.074 2.5442e-09 3.57921e-13 17.19     
J0814-2253 -1           -1                      123.61823 -22.88984  0.053 -1.0000e+00 -1.00000e+00 17.97     
J0816+5739 J0816.3+5739 2RXS_J081624.6+573909   124.09470  57.65254  0.044 1.1868e-09 1.48900e-12 16.80     
J0817-0933 J0817.8-0934 -1                      124.45729  -9.55848  0.187 1.6288e-09 -1.00000e+00 16.96     
J0818+2814 J0818.4+2816 -1                      124.61396  28.23411  0.031 2.6611e-10 -1.00000e+00 17.60     
J0819-2126 -1           -1                      124.75382 -21.44013  0.047 -1.0000e+00 -1.00000e+00 16.04     
J0823+2223 J0823.3+2224 2CXO_J082324.7+222303   125.85316  22.38425  0.581 3.3147e-10 1.05200e-13 17.50     
J0826-6404 J0826.4-6404 2RXS_J082626.7-640421   126.61605 -64.07091  0.020 3.9026e-10 1.63200e-11 17.05     
J0827-0708 J0827.0-0708 2RXS_J082705.8-070841   126.77570  -7.14608  0.035 3.2641e-10 5.54500e-12 16.98     
J0829-1141 J0829.6-1140 -1                      127.41323 -11.68434  0.025 6.9053e-10 -1.00000e+00 16.83     
J0832+4913 J0832.4+4912 -1                      128.09674  49.22251  0.399 4.2405e-10 -1.00000e+00 17.97     
J0834+4403 J0834.6+4402 -1                      128.74250  44.06059  0.092 2.9579e-10 -1.00000e+00 17.97     
J0837+1458 J0837.3+1458 XMMSL2_J083724.4+145824 129.35297  14.97216  0.013 8.2038e-11 1.41169e-11 17.49     
J0839+1802 J0839.4+1803 2RXS_J083929.0+180317   129.87801  18.04643  0.211 3.5492e-10 3.10800e-13 17.42     
J0840-1910 -1           2RXS_J084018.6-191041   130.07854 -19.17472  0.055 -1.0000e+00 1.23000e-05 17.96     
J0847-0703 J0847.9-0702 2RXS_J084755.9-070305   131.98641  -7.05470  0.285 5.0716e-10 2.04500e-08 16.61     
J0853-3658 J0853.1-3657 2RXS_J085312.5-365732   133.29381 -36.97309  0.048 1.0555e-09 2.33700e-11 16.55     
J0854+4408 J0854.3+4408 2RXS_J085408.2+440836   133.54120  44.14174  0.047 3.3384e-10 6.10900e-12 17.26     
J0902+2050 J0902.4+2051 -1                      135.61213  20.84622  0.101 1.3700e-09 -1.00000e+00 15.83     
J0909+2311 J0908.9+2311 2RXS_J090901.2+231107   137.25261  23.18694  0.022 4.8752e-10 4.95000e-13 17.31     
J0909+0200 J0909.6+0159 -1                      137.41603   2.00146  0.182 1.1357e-09 -1.00000e+00 17.98     
J0910+3329 J0910.6+3329 2RXS_J091037.4+332916   137.65431  33.49012  0.120 1.5371e-09 1.54500e-12 16.03     
J0913-2103 J0912.9-2102 2RXS_J091300.4-210318   138.25093 -21.05585  0.100 1.0112e-09 5.55000e-11 16.84     
J0915+2933 J0915.9+2933 2RXS_J091552.2+293335   138.96834  29.55668  0.096 2.0080e-09 4.73580e-12 15.90     
J0929+5013 J0929.3+5014 2RXS_J092916.3+501342   142.31433  50.22666  0.546 1.0619e-09 4.95600e-11 17.08     
J0937-1433 J0937.9-1434 XMMSL2_J093754.6-143355 144.47802 -14.56396  0.012 3.1301e-10 1.70735e-12 17.53     
J0942-0759 J0942.3-0800 -1                      145.58942  -7.99811  0.199 8.2157e-10 -1.00000e+00 17.28     
J0947-2541 J0947.1-2541 2RXS_J094709.2-254057   146.78969 -25.68334  0.041 9.4085e-10 8.54500e-07 16.41     
J0952+6538 -1           2RXS_J095229.5+653804   148.13414  65.63367  0.038 -1.0000e+00 2.27400e-06 17.85     
J0953-0840 J0953.0-0840 2RXS_J095303.1-084008   148.26129  -8.67177  0.044 2.3582e-09 3.54100e-12 16.14     
J0954-4108 -1           2RXS_J095419.1-410818   148.57942 -41.13690  0.196 -1.0000e+00 7.33600e-07 17.10     
J0958+6533 J0958.7+6534 2RXS_J095847.4+653349   149.69685  65.56523  0.736 5.5876e-09 3.23300e-11 16.17     
J1008+0621 J1008.0+0620 XMMSL2_J100800.9+062117 152.00340   6.35589  0.354 9.7651e-10 8.06164e-13 17.67     
J1011-3338 -1           -1                      152.93983 -33.64110  0.037 -1.0000e+00 -1.00000e+00 16.47     
J1015+4926 J1015.0+4926 2RXS_J101504.3+492605   153.76725  49.43353  0.146 7.8605e-09 2.39600e-11 15.50     
J1022-1037 -1           2RXS_J102232.2-103741   155.63675 -10.62898  0.064 -1.0000e+00 9.08900e-12 17.01     
J1022-0113 J1022.7-0112 2RXS_J102244.1-011258   155.68219  -1.21733  0.021 6.9126e-10 1.23400e-11 17.60     
-1         J1023.8-4335 2RXS_J102356.5-433558   155.98413 -43.60043 -1.000 9.9226e-10 3.89600e-11 16.21     
J1026-8543 J1027.0-8542 -1                      156.64321 -85.72064  0.073 1.0820e-09 -1.00000e+00 17.38     
J1031+5053 J1031.3+5053 2RXS_J103118.4+505340   157.82719  50.89328  0.018 9.6946e-10 5.93200e-11 16.97     
J1033-5035 J1033.5-5035 2RXS_J103331.8-503538   158.38394 -50.59137  0.016 9.4825e-10 3.18800e-13 17.06     
J1037+5711 J1037.7+5711 2RXS_J103745.1+571158   159.43462  57.19879  0.085 4.0843e-09 1.03500e-11 15.64     
J1042-4129 J1042.1-4128 2RXS_J104204.1-412935   160.51258 -41.49159  0.027 2.7814e-10 7.84600e-13 17.47     
J1058+5628 J1058.6+5627 2RXS_J105837.5+562815   164.65720  56.46978  0.181 3.0889e-09 9.86400e-12 15.88     
J1059-1134 J1059.2-1134 2RXS_J105911.6-113411   164.80178 -11.57299  0.130 3.2731e-09 2.13000e-08 16.03     
J1101-1405 -1           -1                      165.41413 -14.09383  0.019 -1.0000e+00 -1.00000e+00 17.86     
J1103-5357 J1103.9-5357 -1                      165.96759 -53.95019  0.466 4.8960e-09 -1.00000e+00 16.92     
J1107+1502 J1107.8+1501 2RXS_J110748.1+150217   166.95026  15.03627  0.017 5.8798e-10 4.06400e-12 17.17     
J1108-1231 -1           -1                      167.11876 -12.52254  0.049 -1.0000e+00 -1.00000e+00 17.30     
J1110+7133 J1110.2+7135 2RXS_J111038.0+713354   167.65667  71.56572  0.014 3.5237e-10 9.98600e-13 17.34     
J1117+2548 J1117.6+2550 2RXS_J111740.9+254857   169.41831  25.81296  0.022 3.0657e-10 9.06700e-10 17.92     
J1120+4212 J1120.8+4212 2RXS_J112047.5+421217   170.20026  42.20346  0.019 1.3476e-09 1.41900e-11 16.36     
J1136+6737 J1136.4+6736 2RXS_J113630.9+673707   174.12536  67.61787  0.027 4.3320e-10 2.82800e-11 17.67     
J1143+6122 J1143.1+6122 -1                      175.80041  61.36966  0.072 4.6121e-10 -1.00000e+00 17.73     
J1150+2417 J1150.4+2418 -1                      177.58005  24.29829  0.589 1.5658e-09 -1.00000e+00 16.17     
J1150+4154 J1150.6+4154 2RXS_J115035.1+415445   177.64481  41.91115  0.018 2.0173e-09 2.18100e-12 17.24     
J1151+5859 J1151.5+5859 2RXS_J115124.8+585931   177.85275  58.98821  0.064 8.5804e-10 1.90200e-12 16.69     
J1155-3417 J1155.5-3418 XMMSL2_J115520.2-341718 178.83551 -34.28883  0.027 2.9003e-10 1.31878e-12 17.45     
J1156-2250 J1156.6-2248 XMMSL2_J115633.7-225002 179.13849 -22.83457  0.013 3.3719e-10 7.57322e-13 18.00     
J1203+6031 J1203.1+6031 2RXS_J120303.5+603121   180.76461  60.52199  0.131 9.0503e-10 7.24400e-11 16.56     
J1204-0710 J1204.2-0709 2RXS_J120417.0-070958   181.06944  -7.16917  0.142 7.0841e-10 3.20400e-13 17.06     
J1208+1159 J1208.2+1158 -1                      182.15533  11.99387  0.045 1.8501e-10 -1.00000e+00 17.93     
J1209+4119 J1209.4+4118 2RXS_J120922.0+411931   182.34495  41.32816  0.184 5.8774e-10 3.10200e-11 17.37     
J1215+5002 J1215.1+5002 2RXS_J121502.5+500234   183.75332  50.03766  0.032 3.3501e-10 8.38500e-09 17.86     
J1215+0732 J1215.1+0731 2RXS_J121510.8+073205   183.79574   7.53463  0.041 3.0722e-10 7.18700e-12 17.54     
J1216-3734 J1215.8-3732 -1                      184.00840 -37.57031  0.055 1.9012e-10 -1.00000e+00 17.83     
J1217-0029 -1           -1                      184.49470   0.49619  0.275 -1.0000e+00 -1.00000e+00 17.70     
J1218-0119 J1218.5-0119 -1                      184.64554  -1.33176  0.216 1.8254e-09 -1.00000e+00 16.55     
J1219+0446 J1219.7+0444 -1                      184.93741   4.77291  0.013 2.6584e-10 -1.00000e+00 17.94     
J1220+3431 J1220.1+3432 2RXS_J122009.9+343058   185.03456  34.52271  0.108 4.7668e-10 4.28900e-13 17.16     
J1221+3010 J1221.3+3010 2RXS_J122121.7+301041   185.34143  30.17699  0.037 3.7637e-09 2.74100e-11 16.60     
J1224+2436 J1224.4+2436 2RXS_J122424.2+243619   186.10078  24.60653  0.027 1.0350e-09 8.83700e-12 16.38     
J1227-4436 J1227.1-4437 -1                      186.86118 -44.61065  0.171 1.2760e-10 -1.00000e+00 17.14     
J1230+2518 J1230.2+2517 2RXS_J123014.1+251804   187.55871  25.30198  0.248 4.5922e-09 3.13400e-12 15.43     
J1231+2847 J1231.7+2847 2RXS_J123144.4+284755   187.93155  28.79716  0.084 1.6171e-09 3.07000e-12 16.65     
J1238-1959 J1238.3-1959 2RXS_J123825.4-195916   189.60162 -19.98713  0.140 7.4805e-10 3.51300e-12 16.64     
J1240-7148 J1240.4-7148 2RXS_J124015.3-714858   190.08827 -71.81605  0.011 5.5747e-10 -1.00000e+00 18.00     
J1243+3627 J1243.2+3627 2RXS_J124312.5+362745   190.80307  36.46222  0.050 2.3903e-09 1.95700e-11 15.61     
J1245+5709 J1245.1+5709 2RXS_J124511.3+571013   191.29166  57.16510  0.087 3.6599e-10 2.11400e-13 17.52     
J1248+5820 J1248.3+5820 2RXS_J124818.9+582031   192.07827  58.34131  0.084 5.2565e-09 6.42100e-12 15.49     
J1249-2808 J1249.2-2809 -1                      192.33045 -28.14290  0.026 4.8770e-10 -1.00000e+00 17.75     
J1253+5301 J1253.2+5301 2RXS_J125312.8+530101   193.29967  53.01993  0.247 3.7155e-09 3.44000e-10 16.21     
J1253+0326 J1253.8+0327 2RXS_J125348.3+032622   193.44586   3.44179  0.035 7.3724e-10 1.04200e-12 16.97     
J1254-1053 -1           -1                      193.69701 -10.89759  0.087 -1.0000e+00 -1.00000e+00 17.37     
J1257+3647 J1257.2+3646 2RXS_J125716.1+364711   194.31910  36.78748  0.016 5.8539e-10 5.96340e-13 17.87     
J1259-2310 J1259.1-2311 -1                      194.78526 -23.17740  0.353 8.2408e-10 -1.00000e+00 17.57     
J1259-3748 J1259.8-3749 -1                      194.95751 -37.81616  0.021 6.0281e-10 -1.00000e+00 17.38     
J1307-4259 J1307.6-4259 2RXS_J130737.8-425941   196.90827 -42.99416  0.025 1.6441e-09 8.74900e-12 15.35     
J1309+4305 J1309.4+4305 2RXS_J130925.5+430506   197.35636  43.08488  0.057 1.5634e-09 5.61800e-13 16.93     
J1314+2348 J1314.7+2348 2RXS_J131443.3+234826   198.68253  23.80744  0.099 1.3141e-09 2.35900e-12 16.65     
J1315-0733 J1315.9-0732 -1                      198.97073  -7.55058  0.030 5.4041e-10 -1.00000e+00 17.70     
J1319+1405 J1319.5+1404 2RXS_J131931.3+140531   199.88226  14.09253  0.026 2.4156e-10 1.17400e-11 17.70     
J1328-4727 J1328.5-4727 -1                      202.16927 -47.46374  0.014 7.2138e-10 -1.00000e+00 17.78     
J1340-0410 J1340.8-0409 -1                      205.17507  -4.16863  0.018 3.3217e-10 -1.00000e+00 17.89     
J1347-2958 J1347.1-2959 -1                      206.77867 -29.97846  0.030 3.8943e-10 -1.00000e+00 17.16     
J1359-3746 J1359.8-3746 -1                      209.95716 -37.76690  0.040 6.9520e-10 -1.00000e+00 16.40     
J1411+7424 J1412.1+7427 -1                      212.89441  74.40826  0.045 2.6380e-10 -1.00000e+00 17.64     
J1415+4830 J1415.5+4830 2RXS_J141537.6+483039   213.90333  48.50846  0.036 6.8077e-10 9.87000e-13 17.41     
J1419+5423 J1419.8+5423 2RXS_J141946.5+542324   214.94416  54.38744  0.965 1.1175e-09 1.11270e-12 15.57     
J1423+3737 J1423.1+3738 XMMSL2_J142304.2+373727 215.76923  37.62516  0.031 5.2051e-10 2.06880e-12 17.79     
J1424+0434 J1424.2+0433 -1                      216.03959   4.58113  0.108 8.4901e-10 -1.00000e+00 17.82     
J1427-3305 J1427.6-3305 2RXS_J142742.1-330531   216.92234 -33.09209  0.415 1.6178e-09 2.24100e-07 17.51     
J1428+4240 J1428.5+4240 2RXS_J142832.5+424021   217.13587  42.67251  0.022 5.7669e-10 7.76600e-11 17.32     
J1439+3932 J1439.3+3932 2RXS_J143917.6+393248   219.82283  39.54522  0.038 5.6965e-10 1.91200e-11 16.61     
J1439-1531 J1440.0-1530 -1                      219.98697 -15.53071  0.252 6.2287e-10 -1.00000e+00 17.67     
J1440-3846 J1440.6-3846 2RXS_J144037.6-384659   220.15760 -38.78195  0.027 6.5759e-10 2.03800e-11 17.59     
J1442+1200 J1442.7+1200 2RXS_J144248.5+120043   220.70115  12.01122  0.021 4.9026e-10 1.35700e-11 17.75     
J1443-3908 J1443.9-3908 2RXS_J144356.9-390847   220.98832 -39.14446  0.097 4.6017e-09 1.51800e-11 15.12     
J1445-0326 J1445.0-0326 2RXS_J144505.8-032613   221.27596  -3.43687  0.017 7.0195e-10 3.41700e-12 17.39     
J1445-1543 -1           -1                      221.41844 -15.71841  0.029 -1.0000e+00 -1.00000e+00 16.85     
J1448+3608 J1448.0+3608 2RXS_J144801.1+360832   222.00243  36.14199  0.020 1.5716e-09 1.08700e-11 16.18     
J1454+5124 J1454.4+5124 2RXS_J145428.4+512424   223.61302  51.40937  0.072 3.5355e-09 5.24700e-13 15.71     
J1501+2238 J1501.0+2238 2RXS_J150101.6+223811   225.25765  22.63510  0.042 1.1491e-09 2.84730e-12 16.61     
J1509+5556 J1509.7+5556 2RXS_J150948.5+555607   227.44979  55.93814  0.028 2.7120e-10 2.26400e-13 17.16     
J1511-0513 J1511.8-0513 2RXS_J151145.6-051425   227.95234  -5.22972  0.012 6.3144e-10 -1.00000e+00 17.56     
J1512-2255 J1512.1-2255 2RXS_J151213.0-225514   228.05315 -22.91902  0.018 4.9306e-10 7.30200e-11 17.96     
J1513-3720 J1513.4-3721 -1                      228.32776 -37.33654  0.020 2.9421e-10 -1.00000e+00 17.67     
J1517+6525 J1517.7+6525 2RXS_J151747.4+652523   229.44828  65.42313  0.018 8.7215e-10 1.11980e-11 17.02     
J1518-2731 J1518.0-2731 -1                      229.51500 -27.52533  0.134 1.6547e-09 -1.00000e+00 16.56     
J1540+8155 J1540.1+8155 2RXS_J154017.1+815504   235.06616  81.91827  0.025 7.0790e-10 1.99500e-11 16.91     
J1542+6129 J1543.0+6130 2RXS_J154256.6+612957   235.73727  61.49871  0.116 5.1617e-09 8.46900e-11 15.23     
J1548-2251 J1548.8-2250 2RXS_J154849.7-225107   237.20729 -22.85070  0.058 1.0251e-09 2.67700e-11 17.09     
J1552+0850 J1552.0+0850 -1                      238.01359   8.84648  0.081 4.0335e-10 -1.00000e+00 17.86     
J1553-3118 J1553.5-3118 2RXS_J155333.4-311841   238.38977 -31.30873  0.072 1.4935e-09 1.05600e-06 16.30     
J1555+2141 J1554.9+2143 -1                      238.75241  21.69994  0.060 2.1335e-10 -1.00000e+00 17.94     
J1558+5625 J1558.8+5625 -1                      239.70120  56.42059  0.145 9.4774e-10 -1.00000e+00 17.31     
J1559+2316 J1559.9+2319 -1                      239.96751  23.28242  0.071 5.6924e-10 -1.00000e+00 17.67     
J1600-5811 J1600.3-5811 -1                      240.05157 -58.18416  0.317 8.7213e-10 -1.00000e+00 17.79     
J1610-6649 J1610.7-6648 2RXS_J161047.5-664853   242.69359 -66.81702  0.038 2.9745e-09 1.89700e-12 15.05     
J1615+4711 J1615.6+4712 2CXO_J161541.2+471111   243.92174  47.18660  0.061 4.0953e-10 1.42200e-13 17.68     
J1624-3213 -1           2RXS_J162459.7-321324   246.24842 -32.22346  0.176 -1.0000e+00 1.08300e-08 17.79     
J1626-7638 J1626.6-7639 -1                      246.65903 -76.64878  0.047 3.9057e-10 -1.00000e+00 17.34     
J1628+7706 J1628.6+7706 -1                      247.13772  77.11387  0.049 1.1273e-09 -1.00000e+00 17.21     
J1649+5235 J1649.4+5235 XMMSL2_J164924.9+523515 252.35413  52.58750  0.075 9.9193e-10 1.03928e-11 16.50     
J1701+3954 J1701.3+3956 2CXO_J170124.6+395437   255.35265  39.91030  0.263 2.3764e-10 2.87600e-13 16.97     
J1719+1745 J1719.2+1745 2RXS_J171912.9+174533   259.80437  17.75179  0.634 1.7078e-09 1.69400e-12 17.03     
J1725+1152 J1725.0+1152 2RXS_J172504.3+115216   261.26809  11.87096  0.084 3.6962e-09 1.24100e-10 14.84     
J1730+3714 J1730.8+3715 4XMM_J173047.0+371455   262.69602  37.24865  0.058 2.9746e-10 5.14020e-14 17.82     
J1741-2537 J1741.8-2537 -1                      265.47687 -25.62872  0.017 1.1864e-09 -1.00000e+00 16.34     
J1742+5945 J1742.5+5944 2RXS_J174231.6+594510   265.63333  59.75187  0.121 4.4755e-10 3.60800e-13 17.75     
J1743+1935 J1744.0+1935 2RXS_J174357.1+193508   265.99097  19.58584  0.145 8.1291e-10 7.90300e-12 16.74     
J1748+7005 J1748.6+7005 2RXS_J174832.9+700551   267.13683  70.09744  0.475 4.6283e-09 1.47100e-12 15.78     
J1754+3212 J1754.2+3212 2RXS_J175411.1+321240   268.54916  32.20640  0.064 2.1781e-09 2.16400e-12 16.23     
J1808+3501 J1808.2+3500 2RXS_J180810.4+350054   272.04804  35.02185  0.082 5.7814e-10 1.78900e-08 17.14     
J1809+2910 J1809.7+2910 -1                      272.43914  29.17220  0.087 1.0136e-09 -1.00000e+00 17.21     
J1813+0615 J1813.6+0614 -1                      273.38921   6.26168  0.241 1.1690e-09 -1.00000e+00 17.62     
J1829+5402 J1829.3+5402 2RXS_J182925.7+540255   277.35118  54.04993  0.017 4.8197e-10 1.07920e-12 17.74     
J1832-2039 -1           -1                      278.04603 -20.66339  0.545 -1.0000e+00 -1.00000e+00 17.76     
J1832-5659 J1832.6-5658 -1                      278.12907 -56.98909  0.096 1.0717e-09 -1.00000e+00 17.88     
J1835+1348 J1835.5+1349 -1                      278.89730  13.81354  0.085 3.1351e-10 -1.00000e+00 17.85     
J1838+4802 J1838.8+4802 2RXS_J183849.4+480234   279.70481  48.04285  0.030 2.4772e-09 2.14200e-12 15.13     
J1841+2909 J1841.3+2909 2RXS_J184121.6+290932   280.34050  29.16140  0.017 4.2119e-10 9.23500e-12 17.40     
J1844+1546 J1844.4+1547 -1                      281.10567  15.77940  0.047 2.2926e-09 -1.00000e+00 16.66     
J1844+0642 -1           -1                      281.13448   6.71595  0.014 -1.0000e+00 -1.00000e+00 17.69     
J1844+5709 J1844.9+5709 -1                      281.21234  57.16072  0.093 5.5613e-10 -1.00000e+00 17.49     
J1849-1647 J1849.2-1647 2RXS_J184919.9-164727   282.33111 -16.78995  0.191 3.9319e-10 2.56800e-11 16.25     
J1849-4314 J1849.4-4313 -1                      282.35803 -43.23704  0.086 1.4108e-09 -1.00000e+00 17.91     
J1855-1754 -1           -1                      283.98491 -17.91193  0.094 -1.0000e+00 -1.00000e+00 17.06     
J1903+5540 J1903.2+5540 2RXS_J190313.0+554036   285.79836  55.67735  0.099 4.2533e-09 1.61200e-12 15.95     
J1905+1637 -1           2RXS_J190517.1+163702   286.31845  16.61759  0.041 -1.0000e+00 7.14000e-06 16.75     
J1917-1921 J1917.7-1921 2RXS_J191744.7-192127   289.43675 -19.35878  0.264 3.3402e-09 3.19200e-10 15.33     
J1918-4111 J1918.2-4111 -1                      289.56692 -41.19195  0.129 2.7019e-09 -1.00000e+00 17.63     
J1925+2106 J1926.1+2059 -1                      291.49836  21.10727  1.206 3.9181e-10 -1.00000e+00 17.29     
J1927+6117 J1927.5+6117 2RXS_J192731.1+611719   291.87684  61.29247  0.860 1.0628e-09 3.18000e-13 17.27     
J1944-4523 J1944.4-4523 2RXS_J194422.5-452326   296.09327 -45.39240  0.012 2.5017e-10 2.70600e-12 17.59     
J1945-3111 J1946.0-3112 -1                      296.49737 -31.19399  0.132 8.2854e-10 -1.00000e+00 17.51     
J1955-5640 J1954.9-5640 2RXS_J195502.7-564038   298.76192 -56.67467  0.010 3.8256e-10 8.27500e-10 17.32     
J1956+1856 -1           -1                      299.12840  18.93393  0.039 -1.0000e+00 -1.00000e+00 17.73     
J1959-3534 -1           -1                      299.76576 -35.57513  0.048 -1.0000e+00 -1.00000e+00 16.68     
J1959-4725 J1959.7-4725 2RXS_J195945.8-472530   299.94027 -47.42204  0.026 1.1949e-09 4.31500e-13 16.69     
J1959+6508 J2000.0+6508 2RXS_J200000.0+650854   299.99938  65.14851  0.220 9.1036e-09 4.85600e-10 14.52     
J2001+4352 J2001.2+4353 XMMSL2_J200112.7+435248 300.30364  43.88134  0.076 3.4249e-09 1.51015e-12 16.82     
J2001+2416 -1           -1                      300.47407  24.27777  0.273 -1.0000e+00 -1.00000e+00 17.71     
J2005+7752 J2005.5+7752 2RXS_J200529.2+775240   301.37916  77.87868  0.851 2.0792e-09 1.43100e-06 15.66     
J2009+7229 J2010.0+7229 -1                      302.46793  72.48871  0.786 1.5980e-09 -1.00000e+00 17.97     
J2012+4628 J2012.0+4629 2RXS_J201206.2+462856   303.02349  46.48216  0.603 5.2587e-09 8.96700e-12 15.99     
J2015-6712 -1           XMMSL2_J201459.2-671300 303.75045 -67.21639  0.072 -1.0000e+00 1.33451e-12 17.46     
J2018+3851 J2018.5+3852 -1                      304.62927  38.85538  0.266 1.1635e-09 -1.00000e+00 16.63     
J2021+0629 J2021.9+0629 -1                      305.48110   6.48713  0.047 5.2858e-10 -1.00000e+00 16.56     
J2022-4513 J2022.3-4513 2RXS_J202229.0-451335   305.61005 -45.22488  0.124 9.2933e-10 4.16300e-09 16.88     
J2022+7611 J2022.5+7612 -1                      305.64823  76.19060  0.528 1.2644e-09 -1.00000e+00 17.09     
J2039-1046 J2039.0-1046 -1                      309.75296 -10.77830  0.300 1.9078e-09 -1.00000e+00 17.61     
J2042-7319 J2041.8-7319 XMMSL2_J204202.1-731918 310.50817 -73.32045  0.013 2.0706e-10 8.44847e-13 17.68     
J2101+1334 -1           -1                      315.32590  13.58162  0.025 -1.0000e+00 -1.00000e+00 17.38     
J2103-6232 J2103.8-6233 2RXS_J210340.8-623229   315.90997 -62.54053  0.046 1.9418e-09 7.16600e-12 16.10     
J2127+3613 J2127.7+3612 2RXS_J212741.4+361310   321.92929  36.21826  0.073 1.0566e-09 3.64500e-07 17.14     
J2131-2746 J2131.0-2746 2RXS_J213103.5-274701   322.76350 -27.78278  0.018 8.0203e-10 3.19500e-12 17.62     
J2131-0915 J2131.5-0916 2RXS_J213135.5-091525   322.89760  -9.25658  0.024 6.8563e-10 6.68090e-12 17.24     
J2139-4235 J2139.4-4235 4XMM_J213924.1-423521   324.85072 -42.58902  0.073 5.5755e-09 9.93684e-13 15.51     
J2200+2137 J2200.1+2138 -1                      330.05916  21.63251  0.154 4.3138e-10 -1.00000e+00 17.26     
J2204+5353 -1           -1                      331.10066  53.88438  0.047 -1.0000e+00 -1.00000e+00 16.13     
J2217+2024 -1           -1                      334.31602  20.41358  0.070 -1.0000e+00 -1.00000e+00 16.91     
J2221-5225 J2221.5-5225 2RXS_J222129.5-522529   335.37214 -52.42440  0.029 8.7960e-10 4.89400e-12 16.61     
J2234-2656 J2234.1-2656 2RXS_J223409.1-265639   338.53500 -26.94571  0.077 1.1464e-09 3.49200e-13 17.15     
J2236-1433 J2236.5-1433 2RXS_J223634.4-143320   339.14203 -14.55616  0.287 5.7415e-09 1.33000e-13 17.36     
J2239-3401 -1           -1                      339.90530 -34.01713  0.055 -1.0000e+00 -1.00000e+00 17.94     
J2241+4120 J2241.2+4120 -1                      340.28002  41.33656  0.159 5.2387e-10 -1.00000e+00 17.80     
J2243+2021 J2243.9+2021 2RXS_J224356.2+202053   340.97810  20.35105  0.058 4.3969e-09 9.32400e-10 15.93     
J2247+4413 J2247.8+4413 2RXS_J224753.3+441320   341.97169  44.22094  0.057 4.7747e-10 1.79240e-12 17.39     
J2251+4030 J2252.0+4031 2RXS_J225005.8+382438   342.99905  40.51616  0.059 1.0115e-09 2.11200e-11 16.54     
J2255+2410 J2255.2+2411 2RXS_J225516.3+241001   343.81406  24.16982  0.072 1.0976e-09 5.53300e-13 16.98     
J2256-2011 J2256.6-2011 -1                      344.17170 -20.19459  0.385 7.2935e-10 -1.00000e+00 17.72     
J2300+7110 J2300.9+7108 -1                      345.20928  71.17047  0.067 2.2610e-10 -1.00000e+00 17.91     
J2311+0205 J2311.0+0205 -1                      347.75539   2.08481  0.090 7.1146e-10 -1.00000e+00 16.99     
J2346+0705 J2346.7+0705 2RXS_J234639.8+070503   356.66639   7.08524  0.149 8.8227e-10 6.50600e-13 16.82     
J2349+0534 J2349.4+0534 2RXS_J234921.2+053445   357.33771   5.57774  0.277 2.1534e-10 1.16400e-08 17.95     

